Cosmological Perturbation Theory Using the FFTLog: Formalism and Connection to QFT Loop Integrals

We present a new method for calculating loops in cosmological perturbation theory. This method is based on approximating a $\Lambda$CDM-like cosmology as a finite sum of complex power-law universes. The decomposition is naturally achieved using an FFTLog algorithm. For power-law cosmologies, all loop integrals are formally equivalent to loop integrals of massless quantum field theory. These integrals have analytic solutions in terms of generalized hypergeometric functions. We provide explicit formulae for the one-loop and the two-loop power spectrum and the one-loop bispectrum. A chief advantage of our approach is that the difficult part of the calculation is cosmology independent, need be done only once, and can be recycled for any relevant predictions. Evaluation of standard loop diagrams then boils down to a simple matrix multiplication. We demonstrate the promise of this method for applications to higher multiplicity/loop correlation functions.

==> PTwithFFT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    585814,      13539]
NotebookOptionsPosition[    572202,      13121]
NotebookOutlinePosition[    572589,      13138]
CellTagsIndexPosition[    572546,      13135]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", "\"\</Users/markos/Desktop/arXiv_v1\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.695122726630144*^9, 3.695122735949232*^9}, {
   3.703439984596784*^9, 3.703439985318548*^9}, {3.703568268458581*^9, 
   3.703568284675414*^9}, 3.705864316495336*^9, {3.712776878593564*^9, 
   3.712776894941959*^9}}],

Cell[BoxData["\<\"/Users/markos/Desktop/arXiv_v1\"\>"], "Output",
 CellChangeTimes->{
  3.695122738122468*^9, 3.6951268450617447`*^9, 3.6951269394795303`*^9, 
   3.695129736831283*^9, 3.695140830867959*^9, 3.695141081242469*^9, 
   3.695153080595338*^9, 3.695224718321868*^9, 3.695240134994857*^9, {
   3.703439982071807*^9, 3.70343998571204*^9}, 3.703568285239719*^9, 
   3.704204111948353*^9, 3.704730492346775*^9, 3.7047306027948914`*^9, 
   3.705359479868166*^9, 3.705864317465955*^9, 3.705943553965115*^9, 
   3.7060249488447533`*^9, 3.706044882356738*^9, 3.7061022100515833`*^9, 
   3.706377637848702*^9, 3.706742857625511*^9, 3.706913046195369*^9, 
   3.70717924244102*^9, 3.707357138097376*^9, 3.707722829625888*^9, 
   3.70777991245714*^9, 3.708216323731002*^9, 3.708217028684781*^9, 
   3.708730221538666*^9, 3.710148389209386*^9, 3.7127768957933483`*^9, 
   3.712777177692157*^9, 3.712841184762721*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Linear Power Spectrum", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
   3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
   3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
   3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
   3.671875811559263*^9}, {3.693829866141698*^9, 3.6938298973668327`*^9}, 
   3.712849876544812*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plindat", "=", 
   RowBox[{"Import", "[", "\"\<Plinear.dat\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"As", "=", 
   RowBox[{"plindat", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kb", "=", 
   RowBox[{"plindat", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pextra", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{"i", "-", "1"}], ")"}], " ", "0.2"}]}]], ",", " ", 
       RowBox[{"As", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           SuperscriptBox["10", 
            RowBox[{
             RowBox[{"-", "10"}], "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], " ", "0.2"}]}]], "kb"], ")"}], 
         "0.965"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plindat2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"pextra", ",", "plindat"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plinus", "=", 
   RowBox[{"Interpolation", "[", "plindat2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plin", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Log", "[", "plindat2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.671535558131956*^9, 3.67153556697867*^9}, 
   3.6720439718293943`*^9, {3.672488588649016*^9, 3.672488757190111*^9}, {
   3.672488795237562*^9, 3.672488847156383*^9}, {3.672488886118329*^9, 
   3.67248888820378*^9}, 3.705010935433704*^9, {3.7072453523871*^9, 
   3.7072453890541697`*^9}, {3.7127769345741463`*^9, 3.712776935946678*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"khigh", "=", "40."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pcut", "[", "k_", "]"}], "=", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"plin", "[", 
      RowBox[{"Log", "[", "k", "]"}], "]"}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"k", "/", "khigh"}], ")"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Plin", "[", "k_", "]"}], "=", 
   RowBox[{"pcut", "[", "k", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.693829053384616*^9, {3.693829948714778*^9, 3.6938299759768257`*^9}, {
   3.693831407645862*^9, 3.693831407984085*^9}, {3.693840229629999*^9, 
   3.693840230473073*^9}, 3.693844851903059*^9, {3.693845307462659*^9, 
   3.693845310056876*^9}, {3.695036661572665*^9, 3.695036663116013*^9}, 
   3.705011004208783*^9, {3.705011257634471*^9, 3.705011291383132*^9}, {
   3.707245422810753*^9, 3.7072454815648117`*^9}, {3.707245648277316*^9, 
   3.707245663506872*^9}, {3.7072457789924917`*^9, 3.7072457831671658`*^9}, {
   3.707245895189192*^9, 3.707245896372035*^9}, {3.7072500683403273`*^9, 
   3.7072500684353952`*^9}}],

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"Plin", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "9"}]], ",", "1000"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.000000001", ",", "1000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]], ",", 
        SuperscriptBox["10", "5"]}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.672674229421967*^9, 3.672674330773464*^9}, {
   3.672674373220126*^9, 3.672674416483397*^9}, {3.693828889618061*^9, 
   3.693828897278882*^9}, 3.693829947118001*^9, {3.693829982102798*^9, 
   3.693830002084166*^9}, {3.693831415077422*^9, 3.693831421430436*^9}, {
   3.7050109546008472`*^9, 3.7050109660130367`*^9}, {3.7050110167516413`*^9, 
   3.705011021437714*^9}, 3.707245489652965*^9, {3.7072458889657173`*^9, 
   3.707245891556663*^9}, {3.707246005258065*^9, 3.707246022376698*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Petrubation Theory Kernels", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.693829866141698*^9, 3.6938298973668327`*^9}, {
  3.693830104716571*^9, 3.693830108009963*^9}, {3.694278359317341*^9, 
  3.6942783663458567`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"perm12", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm123", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm1234", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.712777198417153*^9, 3.712777199285458*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"Fn", ",", "Gn", ",", "n", ",", "m"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fn", "[", 
    RowBox[{"n_", ",", "v_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Gn", "[", 
          RowBox[{"m", ",", 
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}], 
           RowBox[{"al", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Fn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}],
           "+", 
          RowBox[{"2", 
           RowBox[{"be", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Gn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gn", "[", 
    RowBox[{"n_", ",", "v_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Gn", "[", 
          RowBox[{"m", ",", 
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"al", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Fn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}],
           "+", 
          RowBox[{"2", "n", " ", 
           RowBox[{"be", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Gn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.593470462396783*^9, 3.59347078861695*^9}, {
  3.5934708242888527`*^9, 3.593470842886025*^9}, {3.593470896057762*^9, 
  3.593470916826777*^9}, {3.593470993887148*^9, 3.5934709994304667`*^9}, {
  3.593471032036338*^9, 3.593471116286831*^9}, {3.5934711621018753`*^9, 
  3.5934711628452377`*^9}, {3.593471246333592*^9, 3.593471332397834*^9}, {
  3.6043379341968307`*^9, 3.6043379798036747`*^9}, {3.674926714949478*^9, 
  3.6749267477188168`*^9}, {3.6950366788135653`*^9, 3.695036683300955*^9}, {
  3.6951765168396883`*^9, 3.6951765237699413`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F2s", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm12", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm12", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3s", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm123", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm123", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F4s", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Length", "[", "perm1234", "]"}]}], 
        RowBox[{"Fn", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "perm1234", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.6044838647576838`*^9, 3.604483872845036*^9}, {
  3.671385985188587*^9, 3.671386004607613*^9}, {3.6714121784469757`*^9, 
  3.671412206821867*^9}, {3.672329975318492*^9, 3.672329981877633*^9}, {
  3.674927038076685*^9, 3.674927076572318*^9}, {3.674929556065949*^9, 
  3.674929556550602*^9}, {3.681139397686605*^9, 3.681139400868815*^9}, {
  3.7127771945767393`*^9, 3.71277719498214*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"alf", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}], ".", "k1"}], "/", 
    RowBox[{"(", 
     RowBox[{"k1", ".", "k1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bef", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", ".", "k2"}], ")"}], "/", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"k1", ".", "k1"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"k2", ".", "k2"}], ")"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alfm", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k2", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"mag", "[", "k1", "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"befm", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"mag", "[", 
       RowBox[{"k1", "+", "k2"}], "]"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k2", "]"}], "2"]}], ")"}]}], 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"mag", "[", "k1", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"mag", "[", "k2", "]"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigma2", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", "k2", "]"}], "2"]}], ")"}], "2"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "k1", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"mag", "[", "k2", "]"}], "2"]}]]}], "-", "1"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.595363366431232*^9, 3.595363366975891*^9}, {
  3.674571198937985*^9, 3.674571364870796*^9}, {3.6749268554467278`*^9, 
  3.6749268733311768`*^9}, {3.674927311765609*^9, 3.674927391763191*^9}, {
  3.6950366896590567`*^9, 3.695036697570692*^9}, {3.707336288413527*^9, 
  3.707336301259657*^9}, {3.707336385011235*^9, 3.707336457165125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gal3", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "2"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", "k2", "]"}], "2"]}], ")"}], "2"], 
        RowBox[{"4", 
         SuperscriptBox[
          RowBox[{"mag", "[", "k1", "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"mag", "[", "k2", "]"}], "2"]}]]}], "+", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", "k2", "]"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"k1", "+", "k3"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", "k3", "]"}], "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"k3", "+", "k2"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", "k3", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", "k2", "]"}], "2"]}], ")"}]}], 
       RowBox[{"4", 
        SuperscriptBox[
         RowBox[{"mag", "[", "k1", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"mag", "[", "k2", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"mag", "[", "k3", "]"}], "2"]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.708787881577744*^9, 3.708787915066375*^9}, {
  3.708787988409012*^9, 3.708788111545619*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decomposition into power laws", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.693829866141698*^9, 3.6938298973668327`*^9}, {
  3.693830104716571*^9, 3.693830108009963*^9}, {3.693830517079262*^9, 
  3.6938305255236692`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nmax", " ", "lok", " ", "k", " ", "bins"}], ",", " ", 
    RowBox[{"form", " ", "kmin", " ", "to", " ", "kmax"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"kBins", "[", 
     RowBox[{"Nmax_", ",", "kmin_", ",", "kmax_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", "result"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"Nmax", "-", "1"}]], 
          RowBox[{"Log", "[", 
           FractionBox["kmax", "kmin"], "]"}]}], "//", "N"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"kmin", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], " ", "\[CapitalDelta]"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.694269896391577*^9, 3.694269970162363*^9}, {
  3.694270383407336*^9, 3.694270386253981*^9}, {3.694271425322558*^9, 
  3.6942714412221727`*^9}, {3.6942714800851316`*^9, 3.694271513668007*^9}, {
  3.695036718768032*^9, 3.695036746702951*^9}, {3.712841234258842*^9, 
  3.712841316604368*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "A", " ", "table", " ", "of", " ", "coefficents", " ", "and", " ", 
    "powers", " ", "in", " ", "FFTLog", " ", "decomposition", " ", "of", " ", 
    "the", " ", "linear", " ", "power", " ", "spectrum"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CoeffPow", "[", 
     RowBox[{"b_", ",", "Nmax_", ",", "k0_", ",", "kmax_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[CapitalDelta]", ",", "n", ",", "m", ",", "kn", ",", "\[Eta]m", ",", 
        "\[Eta]n", ",", "Pn", ",", "cn", ",", "cnsym", ",", "result"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"Nmax", "-", "1"}]], 
          RowBox[{"Log", "[", 
           FractionBox["kmax", "k0"], "]"}]}], "//", "N"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kn", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"k0", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], " ", "\[CapitalDelta]"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Eta]m", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"b", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Pi]", " ", "I"}], 
             RowBox[{"Nmax", " ", "\[CapitalDelta]"}]], 
            RowBox[{"(", 
             RowBox[{"j", "-", 
              FractionBox["Nmax", "2"], "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Pn", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Plin", "[", 
             RowBox[{
             "kn", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "b"}], 
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], "\[CapitalDelta]"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cn", "=", 
        RowBox[{"Fourier", "[", 
         RowBox[{"Pn", ",", 
          RowBox[{"FourierParameters", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cnsym", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", 
               FractionBox["Nmax", "2"]}], ")"}], "<", "1"}], ",", 
            RowBox[{
             SuperscriptBox["k0", 
              RowBox[{"-", 
               RowBox[{
               "\[Eta]m", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}]}]], 
             RowBox[{"Conjugate", "[", 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "j"}], "+", 
                 FractionBox["Nmax", "2"], "+", "2"}], ",", "1"}], 
               "\[RightDoubleBracket]"}], "]"}]}], ",", 
            RowBox[{
             SuperscriptBox["k0", 
              RowBox[{"-", 
               RowBox[{
               "\[Eta]m", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}]}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"j", "-", 
                FractionBox["Nmax", "2"]}], ",", "1"}], 
              "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "cnsym", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
        
        RowBox[{
         RowBox[{
         "cnsym", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/",
          "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cnsym", "\[LeftDoubleBracket]", 
         RowBox[{"Length", "[", "cnsym", "]"}], "\[RightDoubleBracket]"}], 
        "=", 
        RowBox[{
         RowBox[{"cnsym", "\[LeftDoubleBracket]", 
          RowBox[{"Length", "[", "cnsym", "]"}], "\[RightDoubleBracket]"}], 
         "/", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "cnsym", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "\[Eta]m", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "\[Eta]m", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.694267743485064*^9, 3.694268202445904*^9}, {
  3.705864400770946*^9, 3.705864412891395*^9}, {3.705864451044361*^9, 
  3.705864487505415*^9}, {3.7058645769343557`*^9, 3.705864577915992*^9}, {
  3.712841320185055*^9, 3.712841352050973*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bias", "=", 
   RowBox[{
    RowBox[{"-", "0.2"}], "//", "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cn", "=", 
   RowBox[{"CoeffPow", "[", 
    RowBox[{"bias", ",", "Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kn", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.679401436455673*^9, 3.679401448629483*^9}, {
   3.679401484883703*^9, 3.679401626198228*^9}, {3.679401918445129*^9, 
   3.6794019185629587`*^9}, 3.679401986204192*^9, {3.679402434708839*^9, 
   3.679402461673272*^9}, 3.680890683617489*^9, {3.6808909485519047`*^9, 
   3.680890948708404*^9}, {3.680891110351019*^9, 3.6808911105131474`*^9}, {
   3.68228576439557*^9, 3.682285764466016*^9}, {3.682285857418783*^9, 
   3.682285857565061*^9}, {3.6823919510834503`*^9, 3.682391951219268*^9}, {
   3.682392171725463*^9, 3.6823921723948193`*^9}, {3.6824460758767347`*^9, 
   3.6824461257429733`*^9}, {3.6824465176641407`*^9, 3.682446522453421*^9}, 
   3.682447235773768*^9, {3.682447410892782*^9, 3.682447456274132*^9}, {
   3.6824483369553013`*^9, 3.6824483371781197`*^9}, {3.682509783331756*^9, 
   3.68250978367092*^9}, {3.683334817403576*^9, 3.6833348174940863`*^9}, {
   3.683334918149078*^9, 3.683334918379263*^9}, {3.683889093235969*^9, 
   3.683889093631068*^9}, {3.683889147707533*^9, 3.683889150710998*^9}, {
   3.6838897042634563`*^9, 3.683889709670456*^9}, 3.6844218208544073`*^9, {
   3.684421903371751*^9, 3.684421903506922*^9}, {3.684422034358536*^9, 
   3.68442206015936*^9}, {3.684422415544487*^9, 3.684422416540318*^9}, {
   3.684425220017009*^9, 3.684425220093957*^9}, {3.684425414875404*^9, 
   3.6844254419226093`*^9}, {3.6844258649918337`*^9, 3.684425867262414*^9}, {
   3.684425913668723*^9, 3.684425918410531*^9}, {3.684429709748789*^9, 
   3.684429710267667*^9}, {3.684429751069182*^9, 3.684429751289912*^9}, {
   3.684429900892627*^9, 3.684429910922633*^9}, {3.684444977281098*^9, 
   3.684445023619361*^9}, {3.684447154659522*^9, 3.684447158159354*^9}, 
   3.684451541645213*^9, {3.684456471000431*^9, 3.684456476258535*^9}, {
   3.6844566525033903`*^9, 3.684456653266074*^9}, {3.684457087568686*^9, 
   3.684457090026423*^9}, {3.684457175965767*^9, 3.6844571760944347`*^9}, {
   3.684522533063465*^9, 3.684522533181858*^9}, {3.684522843722982*^9, 
   3.6845228438173647`*^9}, {3.684944917743964*^9, 3.684944917860118*^9}, {
   3.685069734111375*^9, 3.685069734187428*^9}, {3.685069862097855*^9, 
   3.6850698626500683`*^9}, {3.685069964620408*^9, 3.685069965097506*^9}, {
   3.685070296333166*^9, 3.685070300362535*^9}, {3.685070542156871*^9, 
   3.6850705432580976`*^9}, {3.6850706380837708`*^9, 3.685070638687243*^9}, {
   3.685118797724881*^9, 3.685118797897665*^9}, {3.685119127210939*^9, 
   3.68511912732164*^9}, {3.685120159791641*^9, 3.68512015985997*^9}, {
   3.685120242354699*^9, 3.6851202428200703`*^9}, {3.685443652440255*^9, 
   3.685443666695166*^9}, {3.685467832255989*^9, 3.6854678323554287`*^9}, {
   3.6854679248545113`*^9, 3.6854679251418133`*^9}, {3.685468024103434*^9, 
   3.6854680283156633`*^9}, {3.68546816944003*^9, 3.685468171820271*^9}, {
   3.685472145883148*^9, 3.685472147073305*^9}, {3.687443817158803*^9, 
   3.6874438175217237`*^9}, {3.687452651260886*^9, 3.687452777580866*^9}, {
   3.6874528131564207`*^9, 3.687452840496962*^9}, {3.6874541559972982`*^9, 
   3.687454156519618*^9}, {3.68822345453216*^9, 3.688223480658675*^9}, {
   3.688311511173789*^9, 3.688311518862424*^9}, {3.688311908248361*^9, 
   3.68831191199671*^9}, 3.68831197542841*^9, {3.688312082231147*^9, 
   3.68831208239855*^9}, 3.688313285137209*^9, {3.688313325811346*^9, 
   3.688313339497192*^9}, 3.688316060640635*^9, {3.688316207392213*^9, 
   3.688316217469858*^9}, {3.688316638895597*^9, 3.68831663898636*^9}, {
   3.688316769193359*^9, 3.688316787323599*^9}, 3.688316821145503*^9, {
   3.688316889251582*^9, 3.6883168910713453`*^9}, {3.688317141175625*^9, 
   3.688317145731187*^9}, {3.688317188300178*^9, 3.688317206862075*^9}, {
   3.6883172825380497`*^9, 3.68831728266998*^9}, {3.693681028842115*^9, 
   3.693681042689077*^9}, {3.6936811425920067`*^9, 3.6936811665584373`*^9}, {
   3.6936813930011187`*^9, 3.6936813936663647`*^9}, {3.6936814309386787`*^9, 
   3.693681470704995*^9}, 3.6936817158946*^9, {3.693681781653113*^9, 
   3.693681782232785*^9}, {3.693681993100873*^9, 3.693681994620907*^9}, {
   3.6936820437616377`*^9, 3.693682062358268*^9}, {3.693682128757987*^9, 
   3.693682129220718*^9}, {3.693688516194324*^9, 3.693688529152437*^9}, 
   3.693702953877791*^9, {3.693703017385075*^9, 3.693703020256624*^9}, {
   3.6937030540166693`*^9, 3.6937030551942472`*^9}, {3.6937031329808197`*^9, 
   3.6937031334441423`*^9}, 3.693703212447259*^9, {3.693704034988134*^9, 
   3.693704037555949*^9}, 3.6937041576019278`*^9, 3.693704208927775*^9, {
   3.69370426464895*^9, 3.693704266818966*^9}, {3.693704315718066*^9, 
   3.693704315861958*^9}, {3.69370486198948*^9, 3.693704862215473*^9}, {
   3.693753930495961*^9, 3.693753930573897*^9}, {3.693754040954875*^9, 
   3.6937540501686983`*^9}, {3.6937564141323347`*^9, 
   3.6937564182949333`*^9}, {3.693756453426322*^9, 3.693756453802271*^9}, 
   3.6937566718593893`*^9, {3.6937568193179483`*^9, 3.6937568616303463`*^9}, {
   3.693756907568903*^9, 3.69375690796454*^9}, {3.6937569582038527`*^9, 
   3.693756963097704*^9}, {3.693757001985627*^9, 3.6937570020885687`*^9}, {
   3.693757070278249*^9, 3.693757077962185*^9}, {3.693757181782543*^9, 
   3.693757187922014*^9}, {3.69375723741541*^9, 3.6937572396226473`*^9}, 
   3.69375734138451*^9, {3.693757521478352*^9, 3.693757545546*^9}, {
   3.6937575858894*^9, 3.693757586611166*^9}, 3.693757727793734*^9, {
   3.6937577988739233`*^9, 3.693757824881091*^9}, {3.693757869158647*^9, 
   3.693757900988072*^9}, {3.693757971663301*^9, 3.6937580315167837`*^9}, {
   3.693758715394436*^9, 3.693758740292848*^9}, {3.693758809168022*^9, 
   3.693758827124827*^9}, {3.6937599009467907`*^9, 3.693759935768223*^9}, {
   3.6937606336399517`*^9, 3.6937606947607203`*^9}, 3.6937608078503733`*^9, 
   3.693760886343594*^9, 3.693760992057041*^9, {3.693761045408383*^9, 
   3.693761045984108*^9}, {3.693761126000763*^9, 3.6937611776485662`*^9}, {
   3.6937612441587887`*^9, 3.693761244213684*^9}, {3.693762719843039*^9, 
   3.6937627224301987`*^9}, {3.693762773043722*^9, 3.6937627945661488`*^9}, 
   3.6937630491963654`*^9, {3.693763237198134*^9, 3.693763256090084*^9}, 
   3.6937632962081013`*^9, {3.6937635957478323`*^9, 3.693763612287477*^9}, {
   3.6937636520141706`*^9, 3.693763679596511*^9}, {3.693763749233436*^9, 
   3.693763773126812*^9}, 3.6937638724723673`*^9, {3.6937639737553873`*^9, 
   3.693764057133088*^9}, {3.6937657723014402`*^9, 3.693765772414241*^9}, {
   3.693765945958777*^9, 3.693765958135597*^9}, {3.6938286374402742`*^9, 
   3.693828721291883*^9}, {3.693828754690578*^9, 3.693828768401988*^9}, {
   3.693828913459694*^9, 3.693828915576251*^9}, {3.693829073181222*^9, 
   3.693829129576532*^9}, 3.6938292923052883`*^9, {3.6938302487347918`*^9, 
   3.693830252264435*^9}, {3.6938304070026903`*^9, 3.6938304072840443`*^9}, {
   3.6938304443619127`*^9, 3.6938304605871964`*^9}, 3.693830534271594*^9, 
   3.69383059493395*^9, {3.6938306435581007`*^9, 3.693830656450498*^9}, {
   3.693830844263039*^9, 3.693830901444098*^9}, {3.6938309447318773`*^9, 
   3.693831057323073*^9}, {3.693831115937874*^9, 3.693831140070613*^9}, {
   3.693831177976623*^9, 3.6938311789335957`*^9}, 3.6938312160781507`*^9, 
   3.693831295102529*^9, {3.693831341776507*^9, 3.693831389547875*^9}, {
   3.693831433646297*^9, 3.693831449766323*^9}, {3.693831491903611*^9, 
   3.6938315021290627`*^9}, {3.693839020421793*^9, 3.693839074755003*^9}, 
   3.693839184156663*^9, {3.693839217396268*^9, 3.693839220783222*^9}, {
   3.693839255093897*^9, 3.69383927927498*^9}, {3.6938394036954927`*^9, 
   3.693839403987933*^9}, {3.693840115929286*^9, 3.6938401185577374`*^9}, {
   3.693840172057151*^9, 3.693840174720752*^9}, {3.693840215456571*^9, 
   3.6938402173350163`*^9}, {3.693840306352706*^9, 3.693840306451273*^9}, {
   3.6938404154762793`*^9, 3.693840419925749*^9}, 3.69384049347268*^9, {
   3.693840560548954*^9, 3.6938405606734743`*^9}, 3.69384137408354*^9, {
   3.693842231289513*^9, 3.693842253461248*^9}, 3.69384241976819*^9, {
   3.693843881786291*^9, 3.69384388185011*^9}, {3.693843991175169*^9, 
   3.6938439914904127`*^9}, {3.693844033103715*^9, 3.693844040269528*^9}, {
   3.693844070452536*^9, 3.693844070535634*^9}, 3.6938442172887497`*^9, {
   3.69384482683468*^9, 3.6938448300009813`*^9}, {3.693845319874298*^9, 
   3.693845324521284*^9}, {3.693845530842329*^9, 3.693845533651219*^9}, {
   3.6938461415965443`*^9, 3.693846141616907*^9}, {3.693846192393038*^9, 
   3.693846194546729*^9}, 3.6938465061240597`*^9, {3.693849156979121*^9, 
   3.693849158918426*^9}, {3.694190013065963*^9, 3.694190013155604*^9}, {
   3.694190092978072*^9, 3.694190093457456*^9}, {3.694192337155423*^9, 
   3.694192341317299*^9}, {3.6941924937699823`*^9, 3.6941925061360607`*^9}, {
   3.694192687258691*^9, 3.694192687398106*^9}, {3.694192941815884*^9, 
   3.694192941877761*^9}, {3.6941932240561132`*^9, 3.694193226468114*^9}, {
   3.694193360476658*^9, 3.69419336271084*^9}, {3.694193399681881*^9, 
   3.694193402223815*^9}, {3.69419346539019*^9, 3.694193466053033*^9}, {
   3.69419362097174*^9, 3.694193623231085*^9}, {3.694193689111017*^9, 
   3.694193689850573*^9}, {3.694193732008218*^9, 3.69419373209704*^9}, 
   3.694193784362068*^9, 3.694193829277246*^9, {3.6941939256492662`*^9, 
   3.694193925753662*^9}, {3.694196841169608*^9, 3.6941968435997066`*^9}, {
   3.6941970717632523`*^9, 3.694197107772738*^9}, 3.694197183084423*^9, {
   3.694197290901978*^9, 3.694197295302074*^9}, {3.69419732877239*^9, 
   3.694197329985374*^9}, {3.694197376886204*^9, 3.694197382214555*^9}, {
   3.694197414659898*^9, 3.6941974160651608`*^9}, {3.694197446779163*^9, 
   3.6941974748514957`*^9}, {3.694197506612214*^9, 3.69419751500664*^9}, {
   3.694197547414647*^9, 3.694197548991467*^9}, {3.694197600541136*^9, 
   3.694197606484613*^9}, {3.6941976642654963`*^9, 3.694197667719638*^9}, {
   3.6941977910422077`*^9, 3.694197793115541*^9}, {3.6941984712568903`*^9, 
   3.694198472946415*^9}, {3.6942653742045593`*^9, 3.6942653774622393`*^9}, {
   3.694267161593649*^9, 3.6942671983953657`*^9}, {3.694267239116297*^9, 
   3.6942672405938063`*^9}, {3.694267293584361*^9, 3.6942672963283443`*^9}, {
   3.694267339042348*^9, 3.694267339427742*^9}, {3.6942675080154743`*^9, 
   3.694267509353374*^9}, {3.694269682791317*^9, 3.69426968972838*^9}, 
   3.6942701155912724`*^9, {3.694270557776894*^9, 3.694270558909486*^9}, {
   3.694271523272583*^9, 3.6942715258520193`*^9}, {3.694272449752926*^9, 
   3.694272450035207*^9}, {3.694272547721272*^9, 3.6942725501159077`*^9}, {
   3.6942732521144648`*^9, 3.694273254020694*^9}, {3.694273463278267*^9, 
   3.694273465433874*^9}, {3.694961070574192*^9, 3.69496109699627*^9}, {
   3.694961166642523*^9, 3.694961166932516*^9}, {3.694961201731526*^9, 
   3.694961209208644*^9}, {3.6951403474031153`*^9, 3.6951403586569567`*^9}, {
   3.695141122107566*^9, 3.695141123411132*^9}, {3.703568474081306*^9, 
   3.703568494143832*^9}, {3.7035685378295383`*^9, 3.7035685480070963`*^9}, {
   3.70356861008505*^9, 3.703568722530696*^9}, {3.703568792367716*^9, 
   3.703568833652652*^9}, {3.703571873296476*^9, 3.703571883150844*^9}, {
   3.7035719894458*^9, 3.703572073445113*^9}, {3.7035721521270247`*^9, 
   3.703572190361965*^9}, {3.703572268750297*^9, 3.7035722731874533`*^9}, {
   3.7035858392940397`*^9, 3.703585867316955*^9}, {3.703586588814508*^9, 
   3.7035865891130333`*^9}, 3.703586645986951*^9, {3.7035867242524157`*^9, 
   3.703586732904904*^9}, {3.703586850404587*^9, 3.7035868694081287`*^9}, {
   3.703588109514449*^9, 3.7035881133413773`*^9}, {3.704730754987673*^9, 
   3.7047307723248997`*^9}, {3.704730920682465*^9, 3.7047309435477*^9}, {
   3.704730984607683*^9, 3.704731026822546*^9}, {3.704899059616906*^9, 
   3.704899061958825*^9}, {3.7049357590591393`*^9, 3.704935790781242*^9}, {
   3.704935954538148*^9, 3.704935966501515*^9}, 3.7049360092988777`*^9, {
   3.70501104420225*^9, 3.705011127091127*^9}, {3.705011174177339*^9, 
   3.705011216538665*^9}, {3.7050113097093477`*^9, 3.705011378324336*^9}, {
   3.7060337842164717`*^9, 3.706033788678967*^9}, {3.7067043255007677`*^9, 
   3.7067043912152033`*^9}, {3.7075679722733173`*^9, 
   3.7075679996462793`*^9}, {3.707568275803581*^9, 3.70756833010949*^9}, {
   3.707573885324011*^9, 3.707573885602889*^9}, {3.707574042492268*^9, 
   3.707574042580778*^9}, {3.7075740814714212`*^9, 3.707574082591165*^9}, {
   3.707576793961722*^9, 3.707576808263988*^9}, {3.7127772219112263`*^9, 
   3.712777222237184*^9}, {3.712841367668419*^9, 3.712841378264914*^9}}],

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], 
        SuperscriptBox["k", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]]}], "]"}], 
      "]"}], ",", 
     RowBox[{"Plin", "[", "k", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"100", ",", "40000"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.706033816055894*^9, 3.706033861189109*^9}}],

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], 
        SuperscriptBox["k", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]]}], "]"}], 
      "]"}], ",", 
     RowBox[{"Plin", "[", "k", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "30000"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.703571901206764*^9, 3.703571940156765*^9}, 
   3.703571973177635*^9, {3.706033870752653*^9, 3.706033881538615*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formulas for the 1-loop power spectrum (including bias tracers)\
\>", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.674932967249683*^9, 
  3.67493296765595*^9}, {3.693928275170323*^9, 3.6939282765240593`*^9}, {
  3.707357782967244*^9, 3.7073577895420094`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J2", "[", 
    RowBox[{"k_", ",", "\[Nu]1_", ",", "\[Nu]2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "3"]], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "\[Nu]1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "\[Nu]2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Nu]1", "+", "\[Nu]2", "-", 
        RowBox[{"3", "/", "2"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", "\[Nu]1", "]"}], 
      RowBox[{"Gamma", "[", "\[Nu]2", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "-", "\[Nu]1", "-", "\[Nu]2"}], "]"}]}]], 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], 
    SuperscriptBox["k", 
     RowBox[{"3", "-", 
      RowBox[{"2", "\[Nu]1"}], "-", 
      RowBox[{"2", "\[Nu]2"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.671386709703575*^9, 3.6713868817934923`*^9}, 
   3.674931775426751*^9, {3.674932025970673*^9, 3.674932042379917*^9}}],

Cell[CellGroupData[{

Cell["IR and UV parts of P13 and P22", "Subsubsection",
 CellChangeTimes->{{3.695379631868905*^9, 3.695379634848549*^9}, 
   3.707435507109047*^9, {3.708080142169252*^9, 3.708080150280168*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]UV13", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["122", "315"]}], 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "2"]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Plin", "[", "q", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1000"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "5"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.707748634413691*^9, 3.707748683254245*^9}, {
  3.707762843455244*^9, 3.7077629095920973`*^9}, {3.707764350013433*^9, 
  3.7077643515261583`*^9}, {3.7077799962256727`*^9, 3.707780001359893*^9}, {
  3.708080049476191*^9, 3.708080052689189*^9}, {3.708080099090567*^9, 
  3.708080104530468*^9}, {3.708080242000163*^9, 3.708080242232071*^9}}],

Cell[BoxData[
 RowBox[{"-", "21.15887148761334137207095637678190628542`10."}]], "Output",
 CellChangeTimes->{
  3.707748683650496*^9, {3.707762847341476*^9, 3.707762909977613*^9}, 
   3.7077643528918858`*^9, {3.707765613777405*^9, 3.707765619811027*^9}, {
   3.7077800094040117`*^9, 3.707780019234933*^9}, 3.70783784676186*^9, {
   3.70807880946369*^9, 3.7080788195217524`*^9}, 3.708080055801629*^9, 
   3.708080106560405*^9, 3.708080204323962*^9, 3.708080243523789*^9, 
   3.70808083989686*^9, 3.7081759347643337`*^9, 3.708190668047934*^9, 
   3.708216395310792*^9, 3.708217078030067*^9, 3.7082581187309732`*^9, 
   3.708280244838608*^9, 3.708730299487866*^9, 3.7127772500605907`*^9, 
   3.712841398161327*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]IR13", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "2"]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Plin", "[", "q", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1000"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "5"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708079110296369*^9, 3.7080791119757*^9}, {
  3.7080802276179943`*^9, 3.7080802607285423`*^9}, {3.708080329535799*^9, 
  3.708080330822693*^9}}],

Cell[BoxData[
 RowBox[{"-", "36.42100829835083350930246589446065836015`10."}]], "Output",
 CellChangeTimes->{
  3.708079113777669*^9, {3.7080802501783953`*^9, 3.7080802615047607`*^9}, 
   3.708080332296632*^9, 3.7080808413982887`*^9, 3.708175934846466*^9, 
   3.7081906681309566`*^9, 3.708216397367477*^9, 3.708217080005801*^9, 
   3.708258121434594*^9, 3.7082802448998823`*^9, 3.70873030404489*^9, 
   3.712777256189535*^9, 3.712841400060607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]UV22", "=", 
  RowBox[{
   FractionBox["9", "49"], 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "2"]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"Plin", "[", "q", "]"}], "2"], 
      SuperscriptBox["q", "2"]], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1000"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "5"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7083577717346697`*^9, 3.7083578319448967`*^9}}],

Cell[BoxData["9.6464893333949860506471592693571449490788491492`10.*^8"], \
"Output",
 CellChangeTimes->{{3.708357833885168*^9, 3.708357845155963*^9}, 
   3.708730311160212*^9, 3.712777267422249*^9, 3.712841402594524*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]IR22", "=", 
  RowBox[{"2", "*", 
   FractionBox["1", "3"], 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "2"]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Plin", "[", "q", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1000"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "5"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7080804968131227`*^9, 3.70808050173246*^9}, {
  3.708080533172956*^9, 3.708080539636985*^9}}],

Cell[BoxData["36.42100829835083350930246589446065836015`10."], "Output",
 CellChangeTimes->{3.70808050500453*^9, 3.708080540317494*^9, 
  3.7080808436666727`*^9, 3.708175934913121*^9, 3.708190668196944*^9, 
  3.70821639931526*^9, 3.708217081817205*^9, 3.708258126253489*^9, 
  3.708280245000345*^9, 3.708730316753285*^9, 3.712777277235108*^9, 
  3.712841404537623*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["P13", "Subsubsection",
 CellChangeTimes->{{3.695379631868905*^9, 3.695379634848549*^9}, 
   3.707435507109047*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"P13integrand", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", 
         RowBox[{"F3s", "[", 
          RowBox[{"k", ",", "q", ",", 
           RowBox[{"-", "q"}]}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"mag", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", 
          RowBox[{"-", "q"}], "]"}], "\[Rule]", "q"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", "k", "]"}], "\[Rule]", "k"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "\[Rule]", "kmq"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "\[Rule]", "kmq"}]}], "}"}]}], "//",
      "Expand"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"Tab13", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "q", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "P13integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "q"}], "]"}], 
          RowBox[{
          "P13integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "kmq", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "P13integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "kmq"}], "]"}], 
          RowBox[{
          "P13integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{
         "P13integrand", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"kmq", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "P13integrand", "]"}]}], "}"}]}], "]"}]}], ";",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tab13", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
       RowBox[{"J2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"Tab13", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "+", "n1"}], 
         ",", 
         RowBox[{"Tab13", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Tab13", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.671375637929181*^9, 3.671375806214703*^9}, {
   3.6713758435193987`*^9, 3.671375878124034*^9}, {3.671376031984989*^9, 
   3.671376034012141*^9}, {3.6713831795572977`*^9, 3.6713832469971113`*^9}, {
   3.671493327561152*^9, 3.6714933313802023`*^9}, {3.674925343225255*^9, 
   3.674925428131011*^9}, {3.674925558980596*^9, 3.674925584521536*^9}, {
   3.6749259938462152`*^9, 3.674926008726144*^9}, {3.674926053378415*^9, 
   3.674926073085627*^9}, {3.6749261142942038`*^9, 3.6749261197710323`*^9}, {
   3.67492815038173*^9, 3.674928158815104*^9}, {3.674928232461855*^9, 
   3.674928261479892*^9}, {3.6749303953306007`*^9, 3.674930435304491*^9}, {
   3.674930598092828*^9, 3.6749305983478127`*^9}, 3.674930817388652*^9, {
   3.693842098122896*^9, 3.693842100705799*^9}, {3.707351064814529*^9, 
   3.707351074047599*^9}, {3.707355469682502*^9, 3.707355475144573*^9}, {
   3.7073555131841917`*^9, 3.707355525877933*^9}, {3.70740316345197*^9, 
   3.707403166662422*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P13ab", "[", "n1_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"9", " ", "n1"}]}], "4"], 
    FractionBox[
     RowBox[{"Tan", "[", 
      RowBox[{"n1", " ", "\[Pi]"}], "]"}], 
     RowBox[{"28", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"n1", "+", "1"}], ")"}], "n1", 
      RowBox[{"(", 
       RowBox[{"n1", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n1", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n1", "-", "3"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.671493616593712*^9, {3.6714937138320208`*^9, 3.671493724267066*^9}, {
   3.674930843008749*^9, 3.674930855896225*^9}, {3.674930899838911*^9, 
   3.674930927715719*^9}, {3.6749309607754173`*^9, 3.6749309784753103`*^9}, {
   3.674931075083774*^9, 3.674931152994001*^9}, {3.6749311862352543`*^9, 
   3.674931198717*^9}, {3.674931504941738*^9, 3.674931516402727*^9}, {
   3.6749315832268744`*^9, 3.6749315846605453`*^9}, {3.6749316905485153`*^9, 
   3.674931702400538*^9}, 3.674931767679714*^9, {3.674931801646853*^9, 
   3.674931807946763*^9}, {3.707355536740109*^9, 3.707355558657407*^9}, {
   3.70735563758624*^9, 3.707355645713554*^9}, {3.707355705877181*^9, 
   3.707355786212982*^9}, {3.707358428801723*^9, 3.707358449431993*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["P22", "Subsubsection",
 CellChangeTimes->{{3.695379637549634*^9, 3.6953796382132072`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"P22integrand", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"F2s", "[", 
           RowBox[{"q", ",", 
            RowBox[{"k", "-", "q"}]}], "]"}], "2"]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "//", "Expand"}], 
      ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"mag", "[", "k", "]"}], "\[Rule]", "k"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "\[Rule]", "kmq"}]}], "}"}]}]}], ";",
    "\[IndentingNewLine]", 
   RowBox[{"Tab22", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "q", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "P22integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "q"}], "]"}], 
          RowBox[{
          "P22integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "kmq", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "P22integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "kmq"}], "]"}], 
          RowBox[{
          "P22integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{
         "P22integrand", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"kmq", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "P22integrand", "]"}]}], "}"}]}], "]"}]}], ";",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Tab22", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
        RowBox[{
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"Tab22", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "+", "n1"}], 
           ",", 
           RowBox[{
            RowBox[{"Tab22", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
            "n2"}]}], "]"}], "/", 
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", "n1", ",", "n2"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Tab22", "]"}]}], "}"}]}], "]"}], "//", 
     "FunctionExpand"}], "//", "FullSimplify"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.707353946282846*^9, 3.707353961792124*^9}, {
  3.707354034340207*^9, 3.707354159592264*^9}, {3.7073542859170322`*^9, 
  3.707354296387972*^9}, {3.7073543447195797`*^9, 3.70735439889951*^9}, {
  3.707354485842873*^9, 3.707354577346661*^9}, {3.707354622839748*^9, 
  3.707354624670354*^9}, {3.7073548857031918`*^9, 3.707354890422738*^9}, {
  3.707354924795722*^9, 3.707354934850831*^9}, {3.707403173717305*^9, 
  3.707403177794837*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P22ab", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "n1"}], "-", 
       RowBox[{"2", " ", "n2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "n1"}], "-", 
       RowBox[{"2", " ", "n2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"98", " ", "n1", " ", "n2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n1", "+", "n2"}], ")"}], "2"]}], "-", 
       RowBox[{"91", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n1", "+", "n2"}], ")"}], "2"]}], "+", 
       RowBox[{"36", "n1", " ", "n2"}], "-", 
       RowBox[{"14", "n1", " ", "n2", " ", 
        RowBox[{"(", 
         RowBox[{"n1", "+", "n2"}], ")"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"n1", "+", "n2"}], ")"}]}], "+", "58"}], ")"}]}], 
    RowBox[{"196", " ", "n1", " ", "n2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "n1"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "n2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "n2"}]}], ")"}]}]], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "n1", "+", "n2"}], "]"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", "n1", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", "n1", "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "n2", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.671476242482952*^9, 3.6714762777459173`*^9}, {
   3.671476331871559*^9, 3.671476345071693*^9}, {3.67493257015023*^9, 
   3.67493259218213*^9}, {3.707354207349123*^9, 3.7073542349363213`*^9}, {
   3.7073544394623613`*^9, 3.7073544521250257`*^9}, {3.707354942787518*^9, 
   3.707354964025189*^9}, {3.7073586803860703`*^9, 3.70735869956074*^9}, 
   3.707359013094973*^9, 3.708945369799508*^9, {3.7089454169467382`*^9, 
   3.708945430403803*^9}, {3.708945583951213*^9, 3.7089455843985243`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["FG2", "Subsubsection",
 CellChangeTimes->{{3.695379631868905*^9, 3.695379634848549*^9}, {
  3.707336032618741*^9, 3.707336034857581*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"PFG2integrand", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"sigma2", "[", 
          RowBox[{"q", ",", 
           RowBox[{"k", "-", "q"}]}], "]"}], 
         RowBox[{"F2s", "[", 
          RowBox[{"k", ",", 
           RowBox[{"-", "q"}]}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"mag", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", 
          RowBox[{"-", "q"}], "]"}], "\[Rule]", "q"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", "k", "]"}], "\[Rule]", "k"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "\[Rule]", "kmq"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "\[Rule]", "kmq"}]}], "}"}]}], "//",
      "Expand"}]}], " ", ";", "\[IndentingNewLine]", 
   RowBox[{"TabFG2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "q", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PFG2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "q"}], "]"}], 
          RowBox[{
          "PFG2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "kmq", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PFG2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "kmq"}], "]"}], 
          RowBox[{
          "PFG2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{
         "PFG2integrand", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"kmq", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "P13integrand", "]"}]}], "}"}]}], "]"}]}], ";",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"TabFG2", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
       RowBox[{"J2", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"TabFG2", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "+", "n1"}], 
         ",", 
         RowBox[{"TabFG2", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "TabFG2", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.671375637929181*^9, 3.671375806214703*^9}, {
   3.6713758435193987`*^9, 3.671375878124034*^9}, {3.671376031984989*^9, 
   3.671376034012141*^9}, {3.6713831795572977`*^9, 3.6713832469971113`*^9}, {
   3.671493327561152*^9, 3.6714933313802023`*^9}, {3.674925343225255*^9, 
   3.674925428131011*^9}, {3.674925558980596*^9, 3.674925584521536*^9}, {
   3.6749259938462152`*^9, 3.674926008726144*^9}, {3.674926053378415*^9, 
   3.674926073085627*^9}, {3.6749261142942038`*^9, 3.6749261197710323`*^9}, {
   3.67492815038173*^9, 3.674928158815104*^9}, {3.674928232461855*^9, 
   3.674928261479892*^9}, {3.6749303953306007`*^9, 3.674930435304491*^9}, {
   3.674930598092828*^9, 3.6749305983478127`*^9}, 3.674930817388652*^9, {
   3.693842098122896*^9, 3.693842100705799*^9}, {3.7073360387228537`*^9, 
   3.7073360701289997`*^9}, {3.707336483340032*^9, 3.707336547389469*^9}, {
   3.707346027969565*^9, 3.707346061052503*^9}, {3.707355575049246*^9, 
   3.7073555974959297`*^9}, {3.7074031849701557`*^9, 3.7074031884704533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PFG2ab", "[", "n1_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "15"}], 
    FractionBox[
     RowBox[{"Tan", "[", 
      RowBox[{"n1", " ", "\[Pi]"}], "]"}], 
     RowBox[{"28", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"n1", "+", "1"}], ")"}], "n1", 
      RowBox[{"(", 
       RowBox[{"n1", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n1", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n1", "-", "3"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.671493616593712*^9, {3.6714937138320208`*^9, 3.671493724267066*^9}, {
   3.674930843008749*^9, 3.674930855896225*^9}, {3.674930899838911*^9, 
   3.674930927715719*^9}, {3.6749309607754173`*^9, 3.6749309784753103`*^9}, {
   3.674931075083774*^9, 3.674931152994001*^9}, {3.6749311862352543`*^9, 
   3.674931198717*^9}, {3.674931504941738*^9, 3.674931516402727*^9}, {
   3.6749315832268744`*^9, 3.6749315846605453`*^9}, {3.6749316905485153`*^9, 
   3.674931702400538*^9}, 3.674931767679714*^9, {3.674931801646853*^9, 
   3.674931807946763*^9}, {3.707336656556335*^9, 3.7073366773694277`*^9}, {
   3.7073556061660357`*^9, 3.707355629458857*^9}, {3.707355732163598*^9, 
   3.70735573589747*^9}, {3.707355800172418*^9, 3.707355813036134*^9}, {
   3.7073560159925222`*^9, 3.707356016136269*^9}, 3.707358596334523*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Id2", "Subsubsection",
 CellChangeTimes->{{3.695379637549634*^9, 3.6953796382132072`*^9}, {
  3.7073468225048857`*^9, 3.7073468269355803`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"PId2integrand", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"F2s", "[", 
          RowBox[{"q", ",", 
           RowBox[{"k", "-", "q"}]}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "//", "Expand"}], 
      ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"mag", "[", "k", "]"}], "\[Rule]", "k"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "\[Rule]", "kmq"}]}], "}"}]}]}], ";",
    "\[IndentingNewLine]", 
   RowBox[{"TabId2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "q", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PId2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "q"}], "]"}], 
          RowBox[{
          "PId2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "kmq", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PId2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "kmq"}], "]"}], 
          RowBox[{
          "PId2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{
         "PId2integrand", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"kmq", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "PId2integrand", "]"}]}], "}"}]}], "]"}]}], 
   ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TabId2", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
        RowBox[{
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"TabId2", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "+", "n1"}], 
           ",", 
           RowBox[{
            RowBox[{"TabId2", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
            "n2"}]}], "]"}], "/", 
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", "n1", ",", "n2"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "TabId2", "]"}]}], "}"}]}], "]"}], "//", 
     "FunctionExpand"}], "//", "FullSimplify"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.707354662579887*^9, 3.707354700622038*^9}, {
  3.707403195228982*^9, 3.7074031982473173`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PId2ab", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "n1"}], "-", 
       RowBox[{"2", " ", "n2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"7", " ", "n1"}], "-", 
       RowBox[{"7", " ", "n2"}]}], ")"}]}], 
    RowBox[{"14", " ", "n1", " ", "n2"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "n1", "+", "n2"}], "]"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", "n1", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", "n1", "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "n2", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.671476242482952*^9, 3.6714762777459173`*^9}, {
  3.671476331871559*^9, 3.671476345071693*^9}, {3.67493257015023*^9, 
  3.67493259218213*^9}, {3.7073461927719*^9, 3.707346209824668*^9}, {
  3.707354720022016*^9, 3.707354786174844*^9}, {3.707358604875071*^9, 
  3.707358615752903*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["IG2", "Subsubsection",
 CellChangeTimes->{{3.695379637549634*^9, 3.6953796382132072`*^9}, {
  3.7073468225048857`*^9, 3.707346836638736*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"PIG2integrand", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"sigma2", "[", 
          RowBox[{"q", ",", 
           RowBox[{"k", "-", "q"}]}], "]"}], 
         RowBox[{"F2s", "[", 
          RowBox[{"q", ",", 
           RowBox[{"k", "-", "q"}]}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "//", "Expand"}], 
      ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"mag", "[", "k", "]"}], "\[Rule]", "k"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "\[Rule]", "kmq"}]}], "}"}]}]}], ";",
    "\[IndentingNewLine]", 
   RowBox[{"TabIG2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "q", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PIG2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "q"}], "]"}], 
          RowBox[{
          "PIG2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "kmq", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PIG2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "kmq"}], "]"}], 
          RowBox[{
          "PIG2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{
         "PIG2integrand", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"kmq", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "PIG2integrand", "]"}]}], "}"}]}], "]"}]}], 
   ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TabIG2", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
        RowBox[{
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"TabIG2", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "+", "n1"}], 
           ",", 
           RowBox[{
            RowBox[{"TabIG2", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
            "n2"}]}], "]"}], "/", 
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", "n1", ",", "n2"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "TabIG2", "]"}]}], "}"}]}], "]"}], "//", 
     "FunctionExpand"}], "//", "FullSimplify"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.707355007500996*^9, 3.707355038223997*^9}, {
  3.70740320263689*^9, 3.7074032055079927`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PIG2ab", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "n1"}], "-", 
        RowBox[{"2", " ", "n2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n1"}], "-", 
        RowBox[{"2", " ", "n2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", "n1"}], "+", 
        RowBox[{"7", " ", "n2"}]}], ")"}]}], 
     RowBox[{"28", " ", "n1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n1"}], ")"}], " ", "n2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n2"}], ")"}]}]]}], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "n1", "+", "n2"}], "]"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", "n1", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", "n1", "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "n2", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.671476242482952*^9, 3.6714762777459173`*^9}, {
  3.671476331871559*^9, 3.671476345071693*^9}, {3.67493257015023*^9, 
  3.67493259218213*^9}, {3.7073461927719*^9, 3.707346209824668*^9}, {
  3.707346909314639*^9, 3.707346909649544*^9}, {3.707347174116407*^9, 
  3.707347178889649*^9}, {3.707355145504139*^9, 3.707355154439474*^9}, {
  3.707358624187854*^9, 3.707358636002144*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Id2d2", "Subsubsection",
 CellChangeTimes->{{3.695379637549634*^9, 3.6953796382132072`*^9}, {
  3.7073468225048857`*^9, 3.707346836638736*^9}, {3.707349788878826*^9, 
  3.7073497904226217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PId2d2ab", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{"2", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "n1", "+", "n2"}], "]"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", "n1", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", "n1", "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "n2", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.671476242482952*^9, 3.6714762777459173`*^9}, {
  3.671476331871559*^9, 3.671476345071693*^9}, {3.67493257015023*^9, 
  3.67493259218213*^9}, {3.7073461927719*^9, 3.707346209824668*^9}, {
  3.707346909314639*^9, 3.707346909649544*^9}, {3.707347174116407*^9, 
  3.707347178889649*^9}, {3.707348093490045*^9, 3.707348108335947*^9}, {
  3.707353785097114*^9, 3.707353786975758*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Id2G2", "Subsubsection",
 CellChangeTimes->{{3.695379637549634*^9, 3.6953796382132072`*^9}, {
  3.7073468225048857`*^9, 3.707346836638736*^9}, {3.707349808349902*^9, 
  3.707349808485025*^9}, {3.707357381092443*^9, 3.7073573831083813`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"PId2G2integrand", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{"sigma2", "[", 
           RowBox[{"q", ",", 
            RowBox[{"k", "-", "q"}]}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"al", "\[Rule]", "alfm"}], ",", 
           RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "//", "Expand"}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"mag", "[", "k", "]"}], "\[Rule]", "k"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
        RowBox[{
         RowBox[{"mag", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "\[Rule]", "kmq"}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"TabId2G2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "q", 
          FractionBox[
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "PId2G2integrand", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], " ", ",", "q"}], "]"}], 
           RowBox[{
           "PId2G2integrand", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "kmq", 
          FractionBox[
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "PId2G2integrand", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], " ", ",", "kmq"}], "]"}], 
           RowBox[{
           "PId2G2integrand", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]]}], ",", 
         RowBox[{
          RowBox[{
          "PId2G2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q", "\[Rule]", "1"}], ",", 
            RowBox[{"kmq", "\[Rule]", "1"}], ",", 
            RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "PId2G2integrand", "]"}]}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TabId2G2", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
         RowBox[{
          RowBox[{"J2", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"TabId2G2", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "+", "n1"}],
             ",", 
            RowBox[{
             RowBox[{"TabId2G2", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
             "n2"}]}], "]"}], "/", 
          RowBox[{"J2", "[", 
           RowBox[{"1", ",", "n1", ",", "n2"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "TabId2G2", "]"}]}], "}"}]}], "]"}], "//", 
      "FunctionExpand"}], "//", "FullSimplify"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6713890612865334`*^9, 3.671389067093597*^9}, {
  3.67138909769199*^9, 3.671389132513706*^9}, {3.6713892215427847`*^9, 
  3.671389245771707*^9}, {3.671389313608624*^9, 3.67138931947547*^9}, {
  3.671389355454441*^9, 3.67138936318149*^9}, {3.671412272734057*^9, 
  3.67141229330023*^9}, {3.671415956538274*^9, 3.671415957280137*^9}, {
  3.674932105034247*^9, 3.674932189817732*^9}, {3.693842077869884*^9, 
  3.6938420817931833`*^9}, {3.707346072724008*^9, 3.707346099610017*^9}, {
  3.707346851383057*^9, 3.7073468785005817`*^9}, {3.707349809830578*^9, 
  3.7073498099742327`*^9}, {3.7073512022206697`*^9, 3.707351205465811*^9}, {
  3.707351579441174*^9, 3.707351579840067*^9}, {3.7073559026679087`*^9, 
  3.707355918730611*^9}, {3.70740321230091*^9, 3.70740321520895*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PId2G2ab", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", "-", 
     RowBox[{"2", " ", "n1"}], "-", 
     RowBox[{"2", " ", "n2"}]}], 
    RowBox[{"n1", " ", "n2"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "n1", "+", "n2"}], "]"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", "n1", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", "n1", "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "n2", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.671476242482952*^9, 3.6714762777459173`*^9}, {
  3.671476331871559*^9, 3.671476345071693*^9}, {3.67493257015023*^9, 
  3.67493259218213*^9}, {3.7073461927719*^9, 3.707346209824668*^9}, {
  3.707346909314639*^9, 3.707346909649544*^9}, {3.707347174116407*^9, 
  3.707347178889649*^9}, {3.707349837676806*^9, 3.7073498378443537`*^9}, {
  3.7073512224750032`*^9, 3.707351228104352*^9}, {3.707352501732993*^9, 
  3.707352503883541*^9}, {3.707355251566276*^9, 3.707355257390332*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["IG2G2", "Subsubsection",
 CellChangeTimes->{{3.695379637549634*^9, 3.6953796382132072`*^9}, {
  3.7073468225048857`*^9, 3.707346836638736*^9}, {3.707349808349902*^9, 
  3.707349808485025*^9}, {3.7073515829984207`*^9, 3.707351583326477*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"PIG2G2integrand", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"sigma2", "[", 
           RowBox[{"q", ",", 
            RowBox[{"k", "-", "q"}]}], "]"}], "2"]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "//", "Expand"}], 
      ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"mag", "[", "k", "]"}], "\[Rule]", "k"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "\[Rule]", "kmq"}]}], "}"}]}]}], ";",
    "\[IndentingNewLine]", 
   RowBox[{"TabIG2G2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "q", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PIG2G2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "q"}], "]"}], 
          RowBox[{
          "PIG2G2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "kmq", 
         FractionBox[
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "PIG2G2integrand", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], " ", ",", "kmq"}], "]"}], 
          RowBox[{
          "PIG2G2integrand", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{
         RowBox[{
         "PIG2G2integrand", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"kmq", "\[Rule]", "1"}], ",", 
           RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "PIG2G2integrand", "]"}]}], "}"}]}], "]"}]}], 
   ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TabIG2G2", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
        RowBox[{
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"TabIG2G2", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "+", "n1"}], 
           ",", 
           RowBox[{
            RowBox[{"TabIG2G2", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
            "n2"}]}], "]"}], "/", 
         RowBox[{"J2", "[", 
          RowBox[{"1", ",", "n1", ",", "n2"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "TabIG2G2", "]"}]}], "}"}]}], "]"}], "//", 
     "FunctionExpand"}], "//", "FullSimplify"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.707355283652522*^9, 3.70735530966363*^9}, {
  3.707403220072754*^9, 3.707403223117689*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PIG2G2ab", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "n1"}], "-", 
       RowBox[{"2", " ", "n2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "n1"}], "-", 
       RowBox[{"2", " ", "n2"}]}], ")"}]}], 
    RowBox[{"n1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n1"}], ")"}], " ", "n2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n2"}], ")"}]}]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "n1", "+", "n2"}], "]"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", "n1", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", "n1", "-", "n2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", "n2", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.671476242482952*^9, 3.6714762777459173`*^9}, {
   3.671476331871559*^9, 3.671476345071693*^9}, {3.67493257015023*^9, 
   3.67493259218213*^9}, {3.7073461927719*^9, 3.707346209824668*^9}, {
   3.707346909314639*^9, 3.707346909649544*^9}, {3.707347174116407*^9, 
   3.707347178889649*^9}, {3.707349837676806*^9, 3.7073498378443537`*^9}, {
   3.7073512224750032`*^9, 3.707351228104352*^9}, 3.707351636067594*^9, {
   3.707355320104561*^9, 3.70735532795199*^9}, {3.7073702866586237`*^9, 
   3.707370303787244*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop power spectrum (\[Nu]=-0.3)", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.707160399729658*^9, 3.707160400433343*^9}, {
  3.7077806331331053`*^9, 3.7077806440705757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NmaxPlot", "=", "400"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kminPlot", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmaxPlot", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"knPlot", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"NmaxPlot", ",", "kminPlot", ",", "kmaxPlot"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.695138177545733*^9, 3.695138177953781*^9}, {
   3.695141379344948*^9, 3.695141400887355*^9}, {3.69514564850922*^9, 
   3.6951456485728617`*^9}, {3.6952277871251698`*^9, 
   3.6952277872210073`*^9}, {3.695240541495638*^9, 3.695240543079226*^9}, {
   3.706032804620969*^9, 3.706032818425647*^9}, {3.7060329686265097`*^9, 
   3.7060329835501204`*^9}, {3.7060332499222183`*^9, 3.706033250014378*^9}, {
   3.7060332809663057`*^9, 3.706033283235173*^9}, {3.706033426458847*^9, 
   3.706033449144763*^9}, 3.707049019030735*^9, {3.707160961420291*^9, 
   3.7071609616363707`*^9}, {3.707403367636717*^9, 3.707403377731098*^9}, 
   3.708282109989818*^9, {3.712841422049589*^9, 3.7128414288474283`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bias", "=", 
   RowBox[{"-", "0.300001"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"kmax", "=", 
  RowBox[{"k", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "k", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "k", "]"}]}], "==", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "kmin", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "kmin", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", "bias"}]}], ")"}], " ", "0.25"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.695130036373294*^9, 3.695130043596175*^9}, {
   3.695138114863983*^9, 3.695138114934342*^9}, {3.695139036942568*^9, 
   3.69513907925142*^9}, 3.695139283220334*^9, {3.6951393942291117`*^9, 
   3.6951394033968763`*^9}, {3.695139439914482*^9, 3.69513944017768*^9}, {
   3.695139528460253*^9, 3.695139850316633*^9}, {3.6951404068774776`*^9, 
   3.6951404262760572`*^9}, {3.69515315181728*^9, 3.695153171694913*^9}, {
   3.6951538272011766`*^9, 3.695153833640491*^9}, {3.6951540955597067`*^9, 
   3.695154095654258*^9}, {3.695225087282536*^9, 3.695225108778872*^9}, {
   3.695227553601922*^9, 3.695227643625766*^9}, 3.695240241697953*^9, {
   3.695240536456038*^9, 3.69524053822367*^9}, {3.695327838469141*^9, 
   3.6953278729344807`*^9}, 3.6953280414201393`*^9, 3.695328148833799*^9, {
   3.695328402061551*^9, 3.69532851355971*^9}, {3.6953294150944757`*^9, 
   3.695329470009653*^9}, {3.69534053452374*^9, 3.695340561120278*^9}, {
   3.695340831081499*^9, 3.6953408811615753`*^9}, {3.695340940763567*^9, 
   3.6953409593894377`*^9}, {3.6953410078504353`*^9, 
   3.6953410505848837`*^9}, {3.6953796829802628`*^9, 3.695379700222906*^9}, {
   3.7035724854346943`*^9, 3.7035725440966997`*^9}, {3.703585716600217*^9, 
   3.703585796461074*^9}, 3.705360156697969*^9, {3.705360333559228*^9, 
   3.705360364377076*^9}, {3.70536040193839*^9, 3.7053604485684557`*^9}, {
   3.7053632208031797`*^9, 3.7053632556561003`*^9}, {3.706027187396925*^9, 
   3.7060271943934937`*^9}, {3.7060274237173443`*^9, 3.70602743177239*^9}, {
   3.706029008849701*^9, 3.70602900927409*^9}, {3.706029649310875*^9, 
   3.706029653394908*^9}, 3.706033719129322*^9, {3.706055468003066*^9, 
   3.706055468590837*^9}, {3.706097009612196*^9, 3.706097011182403*^9}, {
   3.706097118798411*^9, 3.7060971378605824`*^9}, {3.7061025973302937`*^9, 
   3.706102607260416*^9}, {3.706104753638504*^9, 3.706104753767819*^9}, {
   3.706105029384581*^9, 3.706105058515341*^9}, {3.706109140703445*^9, 
   3.706109172359887*^9}, {3.7061175854296637`*^9, 3.70611762194528*^9}, {
   3.7061183412236767`*^9, 3.706118368138957*^9}, {3.706118510376667*^9, 
   3.7061185109427967`*^9}, {3.7061185769746103`*^9, 3.706118579061619*^9}, 
   3.706120272398589*^9, {3.706120317887724*^9, 3.706120335559104*^9}, {
   3.706120379038005*^9, 3.706120380280572*^9}, {3.7061204286335077`*^9, 
   3.706120439814418*^9}, {3.706120486522106*^9, 3.706120486890305*^9}, 
   3.7061479582091427`*^9, 3.70614800911489*^9, {3.706148050456872*^9, 
   3.706148054179474*^9}, {3.7063134956436033`*^9, 3.706313495737239*^9}, {
   3.706313696528797*^9, 3.706313730832138*^9}, {3.706313763475761*^9, 
   3.7063137639539013`*^9}, {3.7063138082474537`*^9, 
   3.7063138557780027`*^9}, {3.706319735534766*^9, 3.7063197458394337`*^9}, {
   3.7063201984709597`*^9, 3.706320234900649*^9}, 3.7063570768738337`*^9, {
   3.7063571280159616`*^9, 3.706357154887331*^9}, {3.7063572034060163`*^9, 
   3.706357203502973*^9}, {3.706358372232444*^9, 3.7063583723350067`*^9}, {
   3.706358429631259*^9, 3.706358473372191*^9}, {3.7063585254732323`*^9, 
   3.70635852588914*^9}, {3.706364581684773*^9, 3.706364613306799*^9}, {
   3.7063717213577557`*^9, 3.706371722004353*^9}, {3.70644910636403*^9, 
   3.7064491365689*^9}, {3.7064500027579403`*^9, 3.7064500028529987`*^9}, {
   3.7064502836027412`*^9, 3.706450327327797*^9}, {3.706450605243535*^9, 
   3.70645073135143*^9}, {3.706451045105132*^9, 3.7064510635432777`*^9}, {
   3.706451258897388*^9, 3.706451296956889*^9}, {3.706451702126514*^9, 
   3.706451702757522*^9}, {3.70645330948275*^9, 3.706453310681786*^9}, 
   3.706453357797188*^9, {3.706453394258799*^9, 3.70645339580971*^9}, {
   3.706453431399157*^9, 3.706453432862105*^9}, {3.706453513975791*^9, 
   3.706453517197701*^9}, {3.706453581448463*^9, 3.706453581559721*^9}, {
   3.706453619428935*^9, 3.706453619507944*^9}, {3.706453778165575*^9, 
   3.706453849766533*^9}, {3.706460569643887*^9, 3.706460581891549*^9}, {
   3.706462689701014*^9, 3.706462690388104*^9}, {3.706463011507534*^9, 
   3.706463033922781*^9}, {3.70646335975546*^9, 3.70646337587383*^9}, {
   3.706463486184084*^9, 3.7064635286109657`*^9}, {3.706464141520526*^9, 
   3.7064641439591417`*^9}, {3.706464492710457*^9, 3.706464533065555*^9}, {
   3.706464610178975*^9, 3.706464621841139*^9}, {3.7064662480365868`*^9, 
   3.706466267361615*^9}, {3.706466565677835*^9, 3.7064665771158047`*^9}, {
   3.706466788399377*^9, 3.70646680283782*^9}, {3.706466995244577*^9, 
   3.706467021432705*^9}, {3.7064672620025*^9, 3.7064672809997272`*^9}, 
   3.706637315304592*^9, {3.706637438229947*^9, 3.706637466946684*^9}, {
   3.706637516295012*^9, 3.7066375496841087`*^9}, {3.706637682856348*^9, 
   3.706637698934024*^9}, {3.706637922613257*^9, 3.706637932409491*^9}, {
   3.706638000701132*^9, 3.706638009762632*^9}, {3.706638074597931*^9, 
   3.706638091931507*^9}, {3.706638173173307*^9, 3.706638190762787*^9}, {
   3.706638235807797*^9, 3.706638235974914*^9}, {3.706638443189417*^9, 
   3.706638494504067*^9}, {3.7066387171891747`*^9, 3.706638735715021*^9}, {
   3.706638770840795*^9, 3.706638770936173*^9}, {3.706639057159437*^9, 
   3.706639074853137*^9}, {3.706642004478898*^9, 3.7066420045457687`*^9}, {
   3.706642107995474*^9, 3.706642121219549*^9}, {3.7066426563653593`*^9, 
   3.706642657300336*^9}, {3.706642711423954*^9, 3.706642722374764*^9}, {
   3.706642769507292*^9, 3.706642769763069*^9}, {3.706642800679785*^9, 
   3.706642819878285*^9}, {3.706645452575436*^9, 3.706645477673771*^9}, {
   3.706645779506649*^9, 3.706645798064101*^9}, {3.706645896928206*^9, 
   3.706645905582708*^9}, {3.7066459705956507`*^9, 3.706645994550845*^9}, {
   3.706646362919303*^9, 3.706646363502281*^9}, {3.706706164463635*^9, 
   3.706706269175584*^9}, {3.70670633041282*^9, 3.7067064059096613`*^9}, {
   3.7067064438196*^9, 3.7067065884884977`*^9}, {3.706706661771523*^9, 
   3.706706663818475*^9}, {3.706706694416787*^9, 3.706706703391116*^9}, {
   3.7067068415094213`*^9, 3.706706872090334*^9}, {3.70673321454708*^9, 
   3.7067332217217216`*^9}, {3.706733694591611*^9, 3.706733787526722*^9}, {
   3.706733977578071*^9, 3.7067339847998247`*^9}, {3.706742966233921*^9, 
   3.7067430281531897`*^9}, {3.706743657737082*^9, 3.706743670293647*^9}, {
   3.706744192030324*^9, 3.706744237244494*^9}, {3.706745358210424*^9, 
   3.7067453587920837`*^9}, {3.706745464750692*^9, 3.706745468036347*^9}, {
   3.706789956414754*^9, 3.706790000544072*^9}, {3.706791138639686*^9, 
   3.706791138805525*^9}, 3.706791288599484*^9, {3.706795688648848*^9, 
   3.706795708096622*^9}, {3.706795750731613*^9, 3.706795753430359*^9}, {
   3.706795785500996*^9, 3.706795819676421*^9}, {3.7067958941127977`*^9, 
   3.706795904007375*^9}, 3.706795987131559*^9, {3.706802486993137*^9, 
   3.706802487232052*^9}, {3.706913162776348*^9, 3.706913176849743*^9}, {
   3.706913207387082*^9, 3.706913215689323*^9}, {3.7069132497036858`*^9, 
   3.706913306306654*^9}, {3.706913337289031*^9, 3.706913395307474*^9}, {
   3.7069134697288733`*^9, 3.7069135748520393`*^9}, {3.707048923905192*^9, 
   3.707048924088347*^9}, {3.707048956273117*^9, 3.707048956378683*^9}, 
   3.70704900758917*^9, {3.707065511541048*^9, 3.707065511622613*^9}, 
   3.707065550887154*^9, {3.707065585576172*^9, 3.707065585699998*^9}, {
   3.707066069809514*^9, 3.707066070002809*^9}, {3.707160995202117*^9, 
   3.707160995313373*^9}, {3.707183071472053*^9, 3.7071831100961933`*^9}, {
   3.707357412741027*^9, 3.707357412905365*^9}, {3.707403475119149*^9, 
   3.7074034790886602`*^9}, 3.707403542083495*^9, {3.707403643992298*^9, 
   3.7074036884685993`*^9}, 3.7074037213827667`*^9, {3.7074905779185553`*^9, 
   3.707490596548952*^9}, {3.707490633002569*^9, 3.707490660336309*^9}, {
   3.707511684036838*^9, 3.7075116879236*^9}, 3.707511788615697*^9, {
   3.707512115859215*^9, 3.70751211612355*^9}, {3.7075121502018003`*^9, 
   3.707512154041501*^9}, {3.70751326583857*^9, 3.707513268014357*^9}, 
   3.707513448807287*^9, {3.707517034069604*^9, 3.707517062619157*^9}, {
   3.7075171454009323`*^9, 3.707517145495966*^9}, {3.7075172810675173`*^9, 
   3.707517281194516*^9}, 3.7075877369843397`*^9, {3.707587871739853*^9, 
   3.7075879105438337`*^9}, {3.707587947116268*^9, 3.7075880929090223`*^9}, {
   3.707588176429685*^9, 3.707588230527338*^9}, {3.707588274098898*^9, 
   3.707588441650241*^9}, {3.707588480727291*^9, 3.7075884808383493`*^9}, {
   3.707588542296958*^9, 3.707588561678214*^9}, {3.707588774233953*^9, 
   3.7075887747290773`*^9}, {3.707588848794647*^9, 3.7075888489375687`*^9}, {
   3.707589422817152*^9, 3.707589428839714*^9}, 3.707589470251799*^9, 
   3.707657537991054*^9, {3.7076575782741756`*^9, 3.7076576104714603`*^9}, {
   3.7076576601628733`*^9, 3.70765770177387*^9}, {3.707657781798703*^9, 
   3.707657802379974*^9}, {3.707764403040186*^9, 3.707764403109045*^9}, {
   3.707764438141452*^9, 3.707764439332507*^9}, {3.707764469874455*^9, 
   3.70776446992651*^9}, {3.707764678180539*^9, 3.7077647068322*^9}, 
   3.70778304578255*^9, {3.708080921694819*^9, 3.708080926446494*^9}, {
   3.708080993021078*^9, 3.7080809960053988`*^9}, {3.708081045884945*^9, 
   3.708081046052885*^9}, {3.708081109428993*^9, 3.7080811098359413`*^9}, {
   3.708081153572218*^9, 3.7080811536594*^9}, {3.7080818622747107`*^9, 
   3.7080819058169117`*^9}, {3.70808197549697*^9, 3.708081975976039*^9}, 
   3.70808201581558*^9, {3.708082071511393*^9, 3.708082072030629*^9}, {
   3.7082802618883343`*^9, 3.708280281376663*^9}, {3.708280354711953*^9, 
   3.7082803669189777`*^9}, {3.70828040171164*^9, 3.70828040323068*^9}, {
   3.708280767924542*^9, 3.708280802786676*^9}, {3.708281944191234*^9, 
   3.708281952750951*^9}, {3.708282012590417*^9, 3.7082820154063473`*^9}, {
   3.708357924232831*^9, 3.708357947653575*^9}, {3.7083580302546587`*^9, 
   3.708358032229271*^9}, 3.708358104831307*^9, {3.70835848222677*^9, 
   3.708358498839919*^9}, {3.7083585611550198`*^9, 3.708358562073967*^9}, {
   3.708358592678074*^9, 3.708358594678877*^9}, 3.708358770829953*^9, {
   3.708358936158567*^9, 3.708358944156905*^9}, {3.7083589928171988`*^9, 
   3.708358992920154*^9}, {3.7083590621543417`*^9, 3.708359087614793*^9}, 
   3.708359227249506*^9, {3.708359311778091*^9, 3.708359328247382*^9}, {
   3.712841439839061*^9, 3.7128414472586603`*^9}}],

Cell[BoxData["4.853145180040657`"], "Output",
 CellChangeTimes->{
  3.707783046406495*^9, 3.7080788253402357`*^9, 3.7080807280531197`*^9, 
   3.70808092813421*^9, 3.7080809632299747`*^9, 3.7080809965064173`*^9, 
   3.7080810468483667`*^9, 3.70808111055159*^9, 3.7080811546034327`*^9, {
   3.708081865756258*^9, 3.708081935279655*^9}, 3.708081976530254*^9, 
   3.708082016513857*^9, {3.708082048390018*^9, 3.7080820727764463`*^9}, 
   3.708175941215811*^9, {3.7082802554241047`*^9, 3.7082802828691387`*^9}, {
   3.708280355412806*^9, 3.708280368275082*^9}, 3.7082804039697027`*^9, {
   3.7082807698164177`*^9, 3.708280803360392*^9}, {3.7082819449040833`*^9, 
   3.708281953577422*^9}, 3.708282016011868*^9, 3.708282112575306*^9, {
   3.70835792930289*^9, 3.708357948316087*^9}, 3.708358033011847*^9, 
   3.708358105681137*^9, {3.7083584854124393`*^9, 3.708358499371612*^9}, 
   3.70835856293775*^9, 3.70835859526086*^9, 3.708358771806561*^9, {
   3.70835893696266*^9, 3.7083589446466093`*^9}, 3.708358993564044*^9, {
   3.708359062714726*^9, 3.708359088117488*^9}, 3.708359227854257*^9, {
   3.708359317921294*^9, 3.708359328578896*^9}, 3.708730344667808*^9, 
   3.7088936783777657`*^9, 3.708894350437751*^9, 3.7089453902763157`*^9, 
   3.712777325904478*^9, 3.7128414483144493`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cn", "=", 
   RowBox[{"CoeffPow", "[", 
    RowBox[{"bias", ",", "Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kn", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cn", "\[LeftDoubleBracket]", 
  RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "Input",
 CellChangeTimes->{{3.706733715307909*^9, 3.70673371569175*^9}, {
  3.7067959297200813`*^9, 3.70679594508418*^9}, {3.7128414520616426`*^9, 
  3.7128414561680593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.300001`"}], "-", 
  RowBox[{"47.750577317099605`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.706795945968822*^9, 3.7067959887029963`*^9, 3.706802488838934*^9, 
   3.706875844007824*^9, 3.7068760211047297`*^9, 3.7068767732584677`*^9, 
   3.706896927250442*^9, {3.706913168956539*^9, 3.706913178130116*^9}, {
   3.7069132104929132`*^9, 3.7069132171521177`*^9}, {3.7069132510413103`*^9, 
   3.7069133075855837`*^9}, {3.706913339313691*^9, 3.706913396513968*^9}, {
   3.706913457506888*^9, 3.706913576108725*^9}, 3.7069606228297243`*^9, 
   3.707048926232637*^9, 3.707048958053343*^9, 3.707049009179233*^9, 
   3.707065514463077*^9, 3.7070655525164824`*^9, 3.707065587491091*^9, 
   3.707066072037877*^9, 3.707158804428153*^9, 3.707160918162348*^9, 
   3.707160963829227*^9, 3.70716099690376*^9, 3.707179311376173*^9, {
   3.707183072961253*^9, 3.707183111688221*^9}, 3.707245608171939*^9, 
   3.707245847821232*^9, 3.707245940088846*^9, 3.707250094742158*^9, 
   3.707339037947493*^9, 3.7073553600187674`*^9, 3.7073559599181967`*^9, 
   3.707357415879457*^9, 3.7073592130995617`*^9, 3.707403380696669*^9, 
   3.707403481415538*^9, 3.707403544061914*^9, {3.707403648598233*^9, 
   3.7074036900097427`*^9}, 3.707403722628182*^9, 3.707436214220434*^9, {
   3.7074905800205708`*^9, 3.707490598000977*^9}, {3.707490634779079*^9, 
   3.707490661649695*^9}, 3.7075115306539927`*^9, 3.707511689881632*^9, 
   3.707511790561898*^9, 3.7075121177729597`*^9, 3.707512156286721*^9, 
   3.70751327029377*^9, 3.707513450436789*^9, 3.707514503744321*^9, 
   3.70751703700364*^9, 3.707517070763267*^9, 3.707517109143762*^9, 
   3.7075171476421213`*^9, 3.70751728761943*^9, 3.70751733405728*^9, 
   3.707587674881105*^9, 3.70758773951115*^9, {3.7075878741611958`*^9, 
   3.7075879123044024`*^9}, {3.707587988178389*^9, 3.70758809442288*^9}, {
   3.707588178417797*^9, 3.7075882318736343`*^9}, {3.707588277891508*^9, 
   3.7075883067128468`*^9}, {3.707588357433518*^9, 3.707588443179676*^9}, 
   3.707588482142523*^9, {3.7075885446720457`*^9, 3.70758856313496*^9}, 
   3.7075887766924067`*^9, 3.707588850396059*^9, 3.707589431358182*^9, 
   3.70758947218766*^9, {3.7076575242261744`*^9, 3.707657542456853*^9}, {
   3.707657580451852*^9, 3.707657612141523*^9}, {3.707657662294746*^9, 
   3.707657702991465*^9}, {3.707657783701009*^9, 3.707657803598324*^9}, 
   3.707749320654718*^9, 3.707764404609226*^9, 3.707764441019067*^9, 
   3.707764471642425*^9, {3.707764662000244*^9, 3.707764708183879*^9}, 
   3.70776563268506*^9, 3.707780053156584*^9, 3.7080788263737497`*^9, 
   3.70808072917128*^9, 3.708080930068956*^9, 3.708080964964579*^9, 
   3.708080998775938*^9, 3.708081048933531*^9, 3.708081112552884*^9, 
   3.708081156738467*^9, {3.708081867073697*^9, 3.708081886522636*^9}, 
   3.7080819361137667`*^9, 3.70808197776764*^9, 3.70808201766435*^9, {
   3.70808204989019*^9, 3.7080820748623953`*^9}, 3.708175943008109*^9, 
   3.7082802891507196`*^9, {3.708280329334372*^9, 3.7082804056476717`*^9}, {
   3.708280780708153*^9, 3.70828080632868*^9}, {3.708281947806574*^9, 
   3.7082819554950933`*^9}, 3.708282018347108*^9, 3.70828211411017*^9, {
   3.708357931462035*^9, 3.70835795000928*^9}, 3.7083580347884903`*^9, 
   3.708358107492606*^9, {3.708358491592637*^9, 3.7083585010667267`*^9}, 
   3.7083585669150143`*^9, {3.708358597837826*^9, 3.7083586056607323`*^9}, 
   3.708358774619598*^9, {3.7083589407579737`*^9, 3.708358946313243*^9}, 
   3.708359002070952*^9, {3.708359064733564*^9, 3.708359107548169*^9}, 
   3.7083592334919567`*^9, {3.708359323225182*^9, 3.708359329430196*^9}, 
   3.708730345985936*^9, 3.708893679354257*^9, 3.708894351259797*^9, 
   3.708945391221397*^9, 3.7127773273408937`*^9, 3.7128414568392572`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "i", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], 
        SuperscriptBox["k", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]]}], "]"}], 
      "]"}], ",", 
     RowBox[{"Plin", "[", "k", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"100", ",", "40000"}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.695139494814653*^9, 3.6951395134462347`*^9}, {
   3.695340600324276*^9, 3.695340741255392*^9}, {3.695340779021533*^9, 
   3.6953408060798473`*^9}, {3.70603390623123*^9, 3.706033918016868*^9}, {
   3.706636905220909*^9, 3.7066369223962307`*^9}, {3.706637300490172*^9, 
   3.706637307896782*^9}, {3.706638013242524*^9, 3.706638060366481*^9}, {
   3.706638102339816*^9, 3.706638107698495*^9}, {3.7066382082905607`*^9, 
   3.706638211505287*^9}, 3.7066382520866537`*^9, {3.706638478346579*^9, 
   3.7066384823222933`*^9}, {3.706642264343238*^9, 3.7066422650390577`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p13matrix", "=", 
   RowBox[{"ParallelTable", "[", " ", 
    RowBox[{
     RowBox[{"P13ab", "[", 
      RowBox[{
       RowBox[{"-", "0.5"}], 
       RowBox[{"cn", "\[LeftDoubleBracket]", 
        RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p22matrixbasic", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"P22ab", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{
        RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p22matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"p22matrixbasic", "\[LeftDoubleBracket]", 
        RowBox[{"j1", ",", "j2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"p22matrixbasic", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "j1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "j2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pnew", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{"Plin", "[", 
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p13", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "3"], 
         RowBox[{"Plin", "[", 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "]"}], 
         RowBox[{"Re", "[", 
          RowBox[{"p13matrix", ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"\[Alpha]UV13", " ", 
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "2"], 
         RowBox[{"Plin", "[", 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p22", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{
        SuperscriptBox[
         RowBox[{
         "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "3"], 
        RowBox[{"Re", "[", 
         RowBox[{"p22matrix", ".", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
            RowBox[{"cn", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
          ".", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
            RowBox[{"cn", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1loopGamma", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p13", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
         RowBox[{"p22", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], ")"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6714918585671797`*^9, 3.671491899434105*^9}, {
   3.671491933933545*^9, 3.671491935485058*^9}, {3.6714921706061153`*^9, 
   3.671492178884398*^9}, 3.671537538922179*^9, {3.671537602777301*^9, 
   3.671537604424426*^9}, {3.671543091261629*^9, 3.671543093866951*^9}, {
   3.671714847362011*^9, 3.671714849367399*^9}, {3.671717755721339*^9, 
   3.671717759280426*^9}, {3.671729144353334*^9, 3.6717291473014402`*^9}, {
   3.671831971304755*^9, 3.671831973416953*^9}, {3.671875548669174*^9, 
   3.6718755765931187`*^9}, {3.672413822810338*^9, 3.672413837738892*^9}, {
   3.6724139727026978`*^9, 3.672413985718482*^9}, {3.672414067737405*^9, 
   3.672414105309689*^9}, {3.6724142181176453`*^9, 3.672414234258815*^9}, {
   3.674828367797961*^9, 3.674828398222186*^9}, {3.6749335549348803`*^9, 
   3.674933554996867*^9}, {3.6749336370327883`*^9, 3.674933638099424*^9}, {
   3.693843439867806*^9, 3.6938434470342607`*^9}, {3.693843810298675*^9, 
   3.693843863269006*^9}, {3.6938464698774843`*^9, 3.6938464712698727`*^9}, {
   3.694192981534718*^9, 3.6941930537295227`*^9}, {3.6942697637622337`*^9, 
   3.6942698080127563`*^9}, {3.694270184539535*^9, 3.6942701848297787`*^9}, {
   3.694271627159655*^9, 3.694271631667684*^9}, {3.70716090832271*^9, 
   3.707160908578898*^9}, {3.7075114572229652`*^9, 3.707511749612*^9}, {
   3.707513316535133*^9, 3.70751335924614*^9}, {3.7075134014525213`*^9, 
   3.707513402651515*^9}, {3.70751347229784*^9, 3.707513472840773*^9}, 
   3.7075135717412148`*^9, {3.70751427330669*^9, 3.707514296377194*^9}, {
   3.7075144888584633`*^9, 3.707514488983478*^9}, {3.707515017526781*^9, 
   3.707515050091812*^9}, {3.707515083458664*^9, 3.707515090202146*^9}, {
   3.707515231309877*^9, 3.70751523144204*^9}, {3.707515332241906*^9, 
   3.707515339304254*^9}, {3.707516882155183*^9, 3.707516922684516*^9}, 
   3.707587725516939*^9, 3.707587856133328*^9, 3.7075879286722727`*^9, {
   3.707588461643942*^9, 3.707588469937875*^9}, {3.70758859658976*^9, 
   3.7075886417290792`*^9}, {3.7075887020832577`*^9, 3.7075887591973*^9}, {
   3.707588807808702*^9, 3.70758883616556*^9}, {3.7075888674186573`*^9, 
   3.7075888763942842`*^9}, {3.7075893944552717`*^9, 3.707589401093253*^9}, 
   3.707749327019989*^9, 3.707749521649173*^9, {3.70776438526178*^9, 
   3.707764385642641*^9}, {3.7080807164617968`*^9, 3.70808072084492*^9}, {
   3.708280438105246*^9, 3.708280543807817*^9}, {3.708280575888714*^9, 
   3.708280589959711*^9}, {3.708280819477199*^9, 3.708280853508759*^9}, {
   3.708281527214616*^9, 3.708281535894012*^9}, {3.708281968497899*^9, 
   3.708281999282682*^9}, {3.70828203244093*^9, 3.7082820405045357`*^9}, {
   3.708357984485667*^9, 3.708358005498584*^9}, {3.708358236661003*^9, 
   3.708358273809474*^9}, 3.708358737180228*^9, {3.708730507854035*^9, 
   3.708730508335265*^9}}],

Cell[CellGroupData[{

Cell["Comparison plots", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.671492246780943*^9}, {3.671492918327856*^9, 3.671492919110962*^9}, {
   3.6714929650006647`*^9, 3.671492965719584*^9}, {3.6715344222521877`*^9, 
   3.671534422940752*^9}, {3.671535707963942*^9, 3.671535708655395*^9}, {
   3.671543151326598*^9, 3.671543151965218*^9}, {3.671710445938589*^9, 
   3.671710446631722*^9}, {3.6717142342615347`*^9, 3.671714234869825*^9}, {
   3.671716079016778*^9, 3.671716079724718*^9}, {3.67183264405942*^9, 
   3.6718326446012383`*^9}, {3.674400775824832*^9, 3.674400776581677*^9}, {
   3.674827063912382*^9, 3.674827066892768*^9}}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "p13", "]"}]}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(P\), \(13\)]\) power laws, \[Nu]=-0.3\>\"",
          ",", "\"\<\!\(\*SubscriptBox[\(P\), \(13\)]\) numerical\>\""}], 
        "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.671410375184424*^9, 3.671410449791794*^9}, {
   3.671410491099949*^9, 3.67141049542526*^9}, {3.6714143376915903`*^9, 
   3.671414338404664*^9}, {3.671445906585351*^9, 3.671445915245419*^9}, {
   3.671445961501091*^9, 3.67144596541991*^9}, {3.67147717109055*^9, 
   3.6714771764811773`*^9}, {3.671477409453039*^9, 3.671477452282423*^9}, {
   3.671488728080864*^9, 3.6714887329882927`*^9}, {3.671488769441121*^9, 
   3.6714887920067863`*^9}, {3.671489255733797*^9, 3.671489261565695*^9}, {
   3.671489398148632*^9, 3.671489405890873*^9}, {3.6714912623401527`*^9, 
   3.671491267608715*^9}, {3.671492077044593*^9, 3.6714920915830173`*^9}, {
   3.671493000842696*^9, 3.671493041581194*^9}, {3.671493107233273*^9, 
   3.671493109150285*^9}, 3.671537557184092*^9, {3.671538724398329*^9, 
   3.671538736048202*^9}, {3.6715426096056633`*^9, 3.671542609821154*^9}, {
   3.671543254113044*^9, 3.671543254246942*^9}, {3.671543285665071*^9, 
   3.671543294007423*^9}, {3.671543436020967*^9, 3.6715434385231113`*^9}, {
   3.6717141019730597`*^9, 3.671714102647073*^9}, {3.6717151684241734`*^9, 
   3.671715168594343*^9}, {3.671729658005*^9, 3.67172966106927*^9}, {
   3.6717316159510927`*^9, 3.671731671394003*^9}, {3.671749502683361*^9, 
   3.6717495059508123`*^9}, {3.671749682005268*^9, 3.67174969586063*^9}, {
   3.671804856390226*^9, 3.671804866096283*^9}, {3.6718054719966717`*^9, 
   3.671805477453498*^9}, {3.671805590404191*^9, 3.6718056060691853`*^9}, {
   3.6718056660526667`*^9, 3.671805667354229*^9}, {3.6718062757592087`*^9, 
   3.6718062759056997`*^9}, {3.672415496073224*^9, 3.6724155013984003`*^9}, {
   3.674828371119557*^9, 3.6748283724898787`*^9}, {3.674933749428082*^9, 
   3.674933749888036*^9}, {3.6883166639090977`*^9, 3.688316666484239*^9}, {
   3.693830285742485*^9, 3.693830287677631*^9}, {3.693839527847926*^9, 
   3.693839559924122*^9}, {3.693839594464161*^9, 3.693839598301796*^9}, {
   3.693839631749831*^9, 3.69383963203825*^9}, 3.693839758080688*^9, {
   3.6938439235127773`*^9, 3.693843924128158*^9}, {3.7047351045766783`*^9, 
   3.704735208439047*^9}, {3.704737144802759*^9, 3.704737146169244*^9}, 
   3.7070664744486628`*^9, {3.707159849379293*^9, 3.7071598770787477`*^9}, {
   3.7071599788218718`*^9, 3.707159986716964*^9}, {3.7071600580933*^9, 
   3.707160059908889*^9}, {3.707749484474761*^9, 3.707749484602003*^9}, {
   3.707780218542719*^9, 3.707780220456715*^9}, {3.707780286075314*^9, 
   3.707780302925647*^9}, {3.707780338096629*^9, 3.7077803382633533`*^9}, {
   3.7077803770829363`*^9, 3.7077803772636538`*^9}, {3.707780517111497*^9, 
   3.707780524942211*^9}, 3.707780668808988*^9, {3.707780812013318*^9, 
   3.707780848971979*^9}, {3.707780879410512*^9, 3.707780924490384*^9}, {
   3.707781833075903*^9, 3.707781855580408*^9}, {3.7077819545637627`*^9, 
   3.7077819770942717`*^9}, {3.70778205398602*^9, 3.707782064720418*^9}, {
   3.707782197584223*^9, 3.707782203366042*^9}, {3.708281903544341*^9, 
   3.708281911736112*^9}, {3.708730379187188*^9, 3.708730391014773*^9}, {
   3.7087304416120777`*^9, 3.708730442071162*^9}, {3.708893696785618*^9, 
   3.708893697496443*^9}, 3.708893736059141*^9, {3.708894092633066*^9, 
   3.708894092958342*^9}, {3.712777345795204*^9, 3.712777346077382*^9}, 
   3.712841482318507*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "p22", "]"}]}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(P\), \(22\)]\) power laws, \[Nu]=-0.3\>\"",
          ",", "\"\<\!\(\*SubscriptBox[\(P\), \(22\)]\) numerical\>\""}], 
        "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.671488841440534*^9, 3.671488856246612*^9}, {
   3.671489332643588*^9, 3.6714893327954884`*^9}, {3.671489380688336*^9, 
   3.671489385720117*^9}, {3.671491019915277*^9, 3.6714910255782137`*^9}, {
   3.671491056369265*^9, 3.671491059093581*^9}, {3.671491169120701*^9, 
   3.6714911772688837`*^9}, {3.671491282872952*^9, 3.671491288389978*^9}, {
   3.671493113415358*^9, 3.671493136010456*^9}, {3.6715387071695127`*^9, 
   3.671538710337776*^9}, {3.671543186901875*^9, 3.671543246723412*^9}, 
   3.671543299782099*^9, {3.671714320463606*^9, 3.671714321103812*^9}, {
   3.6717150737854137`*^9, 3.67171514744319*^9}, {3.671729615672143*^9, 
   3.6717296205338707`*^9}, {3.672415751671726*^9, 3.672415756868889*^9}, {
   3.674933741664446*^9, 3.674933742359867*^9}, {3.683889744718279*^9, 
   3.683889768635591*^9}, {3.68388985396067*^9, 3.6838898964447613`*^9}, {
   3.683889932795801*^9, 3.683890079241454*^9}, {3.683890359382268*^9, 
   3.683890359530038*^9}, {3.683890418394834*^9, 3.683890424597081*^9}, {
   3.6938303225331306`*^9, 3.693830324903569*^9}, {3.6938394933835*^9, 
   3.693839493547646*^9}, {3.693839745808878*^9, 3.6938397501231003`*^9}, {
   3.693844609089218*^9, 3.693844614564642*^9}, 3.693875757261064*^9, 
   3.693875813300098*^9, 3.707066464935996*^9, {3.707159620728554*^9, 
   3.7071596481571217`*^9}, {3.707159707001257*^9, 3.70715975776234*^9}, {
   3.707159796125669*^9, 3.707159828907607*^9}, {3.7071600499340076`*^9, 
   3.707160051597834*^9}, {3.707780230860012*^9, 3.707780259811026*^9}, {
   3.707782234719112*^9, 3.7077822585011797`*^9}, {3.707782365362319*^9, 
   3.707782370114911*^9}, {3.708282173334457*^9, 3.708282173429533*^9}, {
   3.708730519680756*^9, 3.708730519993361*^9}, {3.7088937657049713`*^9, 
   3.708893766763421*^9}, {3.712777358692985*^9, 3.712777358844029*^9}, 
   3.7128414867583933`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop power spectrum (\[Nu]=-1.6)", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.707160399729658*^9, 3.707160400433343*^9}, {
  3.7077806331331053`*^9, 3.7077806440705757`*^9}, {3.7077834430392313`*^9, 
  3.707783450305461*^9}, {3.7081788235242977`*^9, 3.708178824066921*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NmaxPlot", "=", "400"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kminPlot", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmaxPlot", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"knPlot", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"NmaxPlot", ",", "kminPlot", ",", "kmaxPlot"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.695138177545733*^9, 3.695138177953781*^9}, {
   3.695141379344948*^9, 3.695141400887355*^9}, {3.69514564850922*^9, 
   3.6951456485728617`*^9}, {3.6952277871251698`*^9, 
   3.6952277872210073`*^9}, {3.695240541495638*^9, 3.695240543079226*^9}, {
   3.706032804620969*^9, 3.706032818425647*^9}, {3.7060329686265097`*^9, 
   3.7060329835501204`*^9}, {3.7060332499222183`*^9, 3.706033250014378*^9}, {
   3.7060332809663057`*^9, 3.706033283235173*^9}, {3.706033426458847*^9, 
   3.706033449144763*^9}, 3.707049019030735*^9, {3.707160961420291*^9, 
   3.7071609616363707`*^9}, {3.707403367636717*^9, 3.707403377731098*^9}, {
   3.712841493404551*^9, 3.712841498021928*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "150"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bias", "=", 
   RowBox[{"-", "1.601"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmin", "=", 
   RowBox[{"3", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"kmax", "=", 
  RowBox[{"k", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "k", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "k", "]"}]}], "==", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "kmin", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "kmin", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", "bias"}]}], ")"}], " ", "0.25"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.695130036373294*^9, 3.695130043596175*^9}, {
   3.695138114863983*^9, 3.695138114934342*^9}, {3.695139036942568*^9, 
   3.69513907925142*^9}, 3.695139283220334*^9, {3.6951393942291117`*^9, 
   3.6951394033968763`*^9}, {3.695139439914482*^9, 3.69513944017768*^9}, {
   3.695139528460253*^9, 3.695139850316633*^9}, {3.6951404068774776`*^9, 
   3.6951404262760572`*^9}, {3.69515315181728*^9, 3.695153171694913*^9}, {
   3.6951538272011766`*^9, 3.695153833640491*^9}, {3.6951540955597067`*^9, 
   3.695154095654258*^9}, {3.695225087282536*^9, 3.695225108778872*^9}, {
   3.695227553601922*^9, 3.695227643625766*^9}, 3.695240241697953*^9, {
   3.695240536456038*^9, 3.69524053822367*^9}, {3.695327838469141*^9, 
   3.6953278729344807`*^9}, 3.6953280414201393`*^9, 3.695328148833799*^9, {
   3.695328402061551*^9, 3.69532851355971*^9}, {3.6953294150944757`*^9, 
   3.695329470009653*^9}, {3.69534053452374*^9, 3.695340561120278*^9}, {
   3.695340831081499*^9, 3.6953408811615753`*^9}, {3.695340940763567*^9, 
   3.6953409593894377`*^9}, {3.6953410078504353`*^9, 
   3.6953410505848837`*^9}, {3.6953796829802628`*^9, 3.695379700222906*^9}, {
   3.7035724854346943`*^9, 3.7035725440966997`*^9}, {3.703585716600217*^9, 
   3.703585796461074*^9}, 3.705360156697969*^9, {3.705360333559228*^9, 
   3.705360364377076*^9}, {3.70536040193839*^9, 3.7053604485684557`*^9}, {
   3.7053632208031797`*^9, 3.7053632556561003`*^9}, {3.706027187396925*^9, 
   3.7060271943934937`*^9}, {3.7060274237173443`*^9, 3.70602743177239*^9}, {
   3.706029008849701*^9, 3.70602900927409*^9}, {3.706029649310875*^9, 
   3.706029653394908*^9}, 3.706033719129322*^9, {3.706055468003066*^9, 
   3.706055468590837*^9}, {3.706097009612196*^9, 3.706097011182403*^9}, {
   3.706097118798411*^9, 3.7060971378605824`*^9}, {3.7061025973302937`*^9, 
   3.706102607260416*^9}, {3.706104753638504*^9, 3.706104753767819*^9}, {
   3.706105029384581*^9, 3.706105058515341*^9}, {3.706109140703445*^9, 
   3.706109172359887*^9}, {3.7061175854296637`*^9, 3.70611762194528*^9}, {
   3.7061183412236767`*^9, 3.706118368138957*^9}, {3.706118510376667*^9, 
   3.7061185109427967`*^9}, {3.7061185769746103`*^9, 3.706118579061619*^9}, 
   3.706120272398589*^9, {3.706120317887724*^9, 3.706120335559104*^9}, {
   3.706120379038005*^9, 3.706120380280572*^9}, {3.7061204286335077`*^9, 
   3.706120439814418*^9}, {3.706120486522106*^9, 3.706120486890305*^9}, 
   3.7061479582091427`*^9, 3.70614800911489*^9, {3.706148050456872*^9, 
   3.706148054179474*^9}, {3.7063134956436033`*^9, 3.706313495737239*^9}, {
   3.706313696528797*^9, 3.706313730832138*^9}, {3.706313763475761*^9, 
   3.7063137639539013`*^9}, {3.7063138082474537`*^9, 
   3.7063138557780027`*^9}, {3.706319735534766*^9, 3.7063197458394337`*^9}, {
   3.7063201984709597`*^9, 3.706320234900649*^9}, 3.7063570768738337`*^9, {
   3.7063571280159616`*^9, 3.706357154887331*^9}, {3.7063572034060163`*^9, 
   3.706357203502973*^9}, {3.706358372232444*^9, 3.7063583723350067`*^9}, {
   3.706358429631259*^9, 3.706358473372191*^9}, {3.7063585254732323`*^9, 
   3.70635852588914*^9}, {3.706364581684773*^9, 3.706364613306799*^9}, {
   3.7063717213577557`*^9, 3.706371722004353*^9}, {3.70644910636403*^9, 
   3.7064491365689*^9}, {3.7064500027579403`*^9, 3.7064500028529987`*^9}, {
   3.7064502836027412`*^9, 3.706450327327797*^9}, {3.706450605243535*^9, 
   3.70645073135143*^9}, {3.706451045105132*^9, 3.7064510635432777`*^9}, {
   3.706451258897388*^9, 3.706451296956889*^9}, {3.706451702126514*^9, 
   3.706451702757522*^9}, {3.70645330948275*^9, 3.706453310681786*^9}, 
   3.706453357797188*^9, {3.706453394258799*^9, 3.70645339580971*^9}, {
   3.706453431399157*^9, 3.706453432862105*^9}, {3.706453513975791*^9, 
   3.706453517197701*^9}, {3.706453581448463*^9, 3.706453581559721*^9}, {
   3.706453619428935*^9, 3.706453619507944*^9}, {3.706453778165575*^9, 
   3.706453849766533*^9}, {3.706460569643887*^9, 3.706460581891549*^9}, {
   3.706462689701014*^9, 3.706462690388104*^9}, {3.706463011507534*^9, 
   3.706463033922781*^9}, {3.70646335975546*^9, 3.70646337587383*^9}, {
   3.706463486184084*^9, 3.7064635286109657`*^9}, {3.706464141520526*^9, 
   3.7064641439591417`*^9}, {3.706464492710457*^9, 3.706464533065555*^9}, {
   3.706464610178975*^9, 3.706464621841139*^9}, {3.7064662480365868`*^9, 
   3.706466267361615*^9}, {3.706466565677835*^9, 3.7064665771158047`*^9}, {
   3.706466788399377*^9, 3.70646680283782*^9}, {3.706466995244577*^9, 
   3.706467021432705*^9}, {3.7064672620025*^9, 3.7064672809997272`*^9}, 
   3.706637315304592*^9, {3.706637438229947*^9, 3.706637466946684*^9}, {
   3.706637516295012*^9, 3.7066375496841087`*^9}, {3.706637682856348*^9, 
   3.706637698934024*^9}, {3.706637922613257*^9, 3.706637932409491*^9}, {
   3.706638000701132*^9, 3.706638009762632*^9}, {3.706638074597931*^9, 
   3.706638091931507*^9}, {3.706638173173307*^9, 3.706638190762787*^9}, {
   3.706638235807797*^9, 3.706638235974914*^9}, {3.706638443189417*^9, 
   3.706638494504067*^9}, {3.7066387171891747`*^9, 3.706638735715021*^9}, {
   3.706638770840795*^9, 3.706638770936173*^9}, {3.706639057159437*^9, 
   3.706639074853137*^9}, {3.706642004478898*^9, 3.7066420045457687`*^9}, {
   3.706642107995474*^9, 3.706642121219549*^9}, {3.7066426563653593`*^9, 
   3.706642657300336*^9}, {3.706642711423954*^9, 3.706642722374764*^9}, {
   3.706642769507292*^9, 3.706642769763069*^9}, {3.706642800679785*^9, 
   3.706642819878285*^9}, {3.706645452575436*^9, 3.706645477673771*^9}, {
   3.706645779506649*^9, 3.706645798064101*^9}, {3.706645896928206*^9, 
   3.706645905582708*^9}, {3.7066459705956507`*^9, 3.706645994550845*^9}, {
   3.706646362919303*^9, 3.706646363502281*^9}, {3.706706164463635*^9, 
   3.706706269175584*^9}, {3.70670633041282*^9, 3.7067064059096613`*^9}, {
   3.7067064438196*^9, 3.7067065884884977`*^9}, {3.706706661771523*^9, 
   3.706706663818475*^9}, {3.706706694416787*^9, 3.706706703391116*^9}, {
   3.7067068415094213`*^9, 3.706706872090334*^9}, {3.70673321454708*^9, 
   3.7067332217217216`*^9}, {3.706733694591611*^9, 3.706733787526722*^9}, {
   3.706733977578071*^9, 3.7067339847998247`*^9}, {3.706742966233921*^9, 
   3.7067430281531897`*^9}, {3.706743657737082*^9, 3.706743670293647*^9}, {
   3.706744192030324*^9, 3.706744237244494*^9}, {3.706745358210424*^9, 
   3.7067453587920837`*^9}, {3.706745464750692*^9, 3.706745468036347*^9}, {
   3.706789956414754*^9, 3.706790000544072*^9}, {3.706791138639686*^9, 
   3.706791138805525*^9}, 3.706791288599484*^9, {3.706795688648848*^9, 
   3.706795708096622*^9}, {3.706795750731613*^9, 3.706795753430359*^9}, {
   3.706795785500996*^9, 3.706795819676421*^9}, {3.7067958941127977`*^9, 
   3.706795904007375*^9}, 3.706795987131559*^9, {3.706802486993137*^9, 
   3.706802487232052*^9}, {3.706913162776348*^9, 3.706913176849743*^9}, {
   3.706913207387082*^9, 3.706913215689323*^9}, {3.7069132497036858`*^9, 
   3.706913306306654*^9}, {3.706913337289031*^9, 3.706913395307474*^9}, {
   3.7069134697288733`*^9, 3.7069135748520393`*^9}, {3.707048923905192*^9, 
   3.707048924088347*^9}, {3.707048956273117*^9, 3.707048956378683*^9}, 
   3.70704900758917*^9, {3.707065511541048*^9, 3.707065511622613*^9}, 
   3.707065550887154*^9, {3.707065585576172*^9, 3.707065585699998*^9}, {
   3.707066069809514*^9, 3.707066070002809*^9}, {3.707160995202117*^9, 
   3.707160995313373*^9}, {3.707183071472053*^9, 3.7071831100961933`*^9}, {
   3.707357412741027*^9, 3.707357412905365*^9}, {3.707403475119149*^9, 
   3.7074034790886602`*^9}, 3.707403542083495*^9, {3.707403643992298*^9, 
   3.7074036884685993`*^9}, 3.7074037213827667`*^9, {3.7074905779185553`*^9, 
   3.707490596548952*^9}, {3.707490633002569*^9, 3.707490660336309*^9}, {
   3.707511684036838*^9, 3.7075116879236*^9}, 3.707511788615697*^9, {
   3.707512115859215*^9, 3.70751211612355*^9}, {3.7075121502018003`*^9, 
   3.707512154041501*^9}, {3.70751326583857*^9, 3.707513268014357*^9}, 
   3.707513448807287*^9, {3.707517034069604*^9, 3.707517062619157*^9}, {
   3.7075171454009323`*^9, 3.707517145495966*^9}, {3.7075172810675173`*^9, 
   3.707517281194516*^9}, 3.7075877369843397`*^9, {3.707587871739853*^9, 
   3.7075879105438337`*^9}, {3.707587947116268*^9, 3.7075880929090223`*^9}, {
   3.707588176429685*^9, 3.707588230527338*^9}, {3.707588274098898*^9, 
   3.707588441650241*^9}, {3.707588480727291*^9, 3.7075884808383493`*^9}, {
   3.707588542296958*^9, 3.707588561678214*^9}, {3.707588774233953*^9, 
   3.7075887747290773`*^9}, {3.707588848794647*^9, 3.7075888489375687`*^9}, {
   3.707589422817152*^9, 3.707589428839714*^9}, 3.707589470251799*^9, 
   3.707657537991054*^9, {3.7076575782741756`*^9, 3.7076576104714603`*^9}, {
   3.7076576601628733`*^9, 3.70765770177387*^9}, {3.707657781798703*^9, 
   3.707657802379974*^9}, {3.707764403040186*^9, 3.707764403109045*^9}, {
   3.707764438141452*^9, 3.707764439332507*^9}, {3.707764469874455*^9, 
   3.70776446992651*^9}, {3.707764678180539*^9, 3.7077647068322*^9}, 
   3.70778304578255*^9, {3.707783458103426*^9, 3.7077834706807528`*^9}, {
   3.7077835924530563`*^9, 3.707783596555531*^9}, {3.7128415015051003`*^9, 
   3.712841504722918*^9}}],

Cell[BoxData["178.58781177180154`"], "Output",
 CellChangeTimes->{
  3.707783046406495*^9, {3.707783464334262*^9, 3.707783471018313*^9}, 
   3.707783597025075*^9, 3.70807885891827*^9, 3.708080745149838*^9, 
   3.708080794123608*^9, 3.708175964268053*^9, 3.7088941244792*^9, {
   3.70889438813258*^9, 3.708894408077243*^9}, 3.712777372316072*^9, 
   3.712841505442708*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cn", "=", 
   RowBox[{"CoeffPow", "[", 
    RowBox[{"bias", ",", "Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kn", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cn", "\[LeftDoubleBracket]", 
  RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "Input",
 CellChangeTimes->{{3.706733715307909*^9, 3.70673371569175*^9}, {
  3.7067959297200813`*^9, 3.70679594508418*^9}, {3.712841510671094*^9, 
  3.712841511927326*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.601`"}], "-", 
  RowBox[{"35.20373367522029`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.706795945968822*^9, 3.7067959887029963`*^9, 3.706802488838934*^9, 
   3.706875844007824*^9, 3.7068760211047297`*^9, 3.7068767732584677`*^9, 
   3.706896927250442*^9, {3.706913168956539*^9, 3.706913178130116*^9}, {
   3.7069132104929132`*^9, 3.7069132171521177`*^9}, {3.7069132510413103`*^9, 
   3.7069133075855837`*^9}, {3.706913339313691*^9, 3.706913396513968*^9}, {
   3.706913457506888*^9, 3.706913576108725*^9}, 3.7069606228297243`*^9, 
   3.707048926232637*^9, 3.707048958053343*^9, 3.707049009179233*^9, 
   3.707065514463077*^9, 3.7070655525164824`*^9, 3.707065587491091*^9, 
   3.707066072037877*^9, 3.707158804428153*^9, 3.707160918162348*^9, 
   3.707160963829227*^9, 3.70716099690376*^9, 3.707179311376173*^9, {
   3.707183072961253*^9, 3.707183111688221*^9}, 3.707245608171939*^9, 
   3.707245847821232*^9, 3.707245940088846*^9, 3.707250094742158*^9, 
   3.707339037947493*^9, 3.7073553600187674`*^9, 3.7073559599181967`*^9, 
   3.707357415879457*^9, 3.7073592130995617`*^9, 3.707403380696669*^9, 
   3.707403481415538*^9, 3.707403544061914*^9, {3.707403648598233*^9, 
   3.7074036900097427`*^9}, 3.707403722628182*^9, 3.707436214220434*^9, {
   3.7074905800205708`*^9, 3.707490598000977*^9}, {3.707490634779079*^9, 
   3.707490661649695*^9}, 3.7075115306539927`*^9, 3.707511689881632*^9, 
   3.707511790561898*^9, 3.7075121177729597`*^9, 3.707512156286721*^9, 
   3.70751327029377*^9, 3.707513450436789*^9, 3.707514503744321*^9, 
   3.70751703700364*^9, 3.707517070763267*^9, 3.707517109143762*^9, 
   3.7075171476421213`*^9, 3.70751728761943*^9, 3.70751733405728*^9, 
   3.707587674881105*^9, 3.70758773951115*^9, {3.7075878741611958`*^9, 
   3.7075879123044024`*^9}, {3.707587988178389*^9, 3.70758809442288*^9}, {
   3.707588178417797*^9, 3.7075882318736343`*^9}, {3.707588277891508*^9, 
   3.7075883067128468`*^9}, {3.707588357433518*^9, 3.707588443179676*^9}, 
   3.707588482142523*^9, {3.7075885446720457`*^9, 3.70758856313496*^9}, 
   3.7075887766924067`*^9, 3.707588850396059*^9, 3.707589431358182*^9, 
   3.70758947218766*^9, {3.7076575242261744`*^9, 3.707657542456853*^9}, {
   3.707657580451852*^9, 3.707657612141523*^9}, {3.707657662294746*^9, 
   3.707657702991465*^9}, {3.707657783701009*^9, 3.707657803598324*^9}, 
   3.707749320654718*^9, 3.707764404609226*^9, 3.707764441019067*^9, 
   3.707764471642425*^9, {3.707764662000244*^9, 3.707764708183879*^9}, 
   3.70776563268506*^9, 3.707780053156584*^9, {3.707783465489421*^9, 
   3.707783472092231*^9}, 3.707783598118743*^9, 3.7080788599353037`*^9, 
   3.708080746634891*^9, 3.708080794975642*^9, 3.708175965502668*^9, 
   3.708894125649357*^9, {3.7088943890648518`*^9, 3.708894408985276*^9}, 
   3.712777373931733*^9, {3.712841508161449*^9, 3.712841512392514*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "i", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], 
        SuperscriptBox["k", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]]}], "]"}], 
      "]"}], ",", 
     RowBox[{"Plin", "[", "k", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"100", ",", "40000"}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.695139494814653*^9, 3.6951395134462347`*^9}, {
   3.695340600324276*^9, 3.695340741255392*^9}, {3.695340779021533*^9, 
   3.6953408060798473`*^9}, {3.70603390623123*^9, 3.706033918016868*^9}, {
   3.706636905220909*^9, 3.7066369223962307`*^9}, {3.706637300490172*^9, 
   3.706637307896782*^9}, {3.706638013242524*^9, 3.706638060366481*^9}, {
   3.706638102339816*^9, 3.706638107698495*^9}, {3.7066382082905607`*^9, 
   3.706638211505287*^9}, 3.7066382520866537`*^9, {3.706638478346579*^9, 
   3.7066384823222933`*^9}, {3.706642264343238*^9, 3.7066422650390577`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p13matrix", "=", 
   RowBox[{"ParallelTable", "[", " ", 
    RowBox[{
     RowBox[{"P13ab", "[", 
      RowBox[{
       RowBox[{"-", "0.5"}], 
       RowBox[{"cn", "\[LeftDoubleBracket]", 
        RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p22matrixbasic", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"P22ab", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{
        RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p22matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"p22matrixbasic", "\[LeftDoubleBracket]", 
        RowBox[{"j1", ",", "j2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"p22matrixbasic", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "j1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "j2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pnew", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{"Plin", "[", 
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p13", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{
        SuperscriptBox[
         RowBox[{
         "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "3"], 
        RowBox[{"Plin", "[", 
         RowBox[{
         "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}], 
        RowBox[{"Re", "[", 
         RowBox[{"p13matrix", ".", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
            RowBox[{"cn", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p22", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "3"], 
         RowBox[{"Re", "[", 
          RowBox[{"p22matrix", ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
           ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"0", " ", "\[Alpha]IR22", " ", 
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "2"], 
         RowBox[{"Plin", "[", 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1loopSum", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p13", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
         RowBox[{"p22", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], ")"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6714918585671797`*^9, 3.671491899434105*^9}, {
   3.671491933933545*^9, 3.671491935485058*^9}, {3.6714921706061153`*^9, 
   3.671492178884398*^9}, 3.671537538922179*^9, {3.671537602777301*^9, 
   3.671537604424426*^9}, {3.671543091261629*^9, 3.671543093866951*^9}, {
   3.671714847362011*^9, 3.671714849367399*^9}, {3.671717755721339*^9, 
   3.671717759280426*^9}, {3.671729144353334*^9, 3.6717291473014402`*^9}, {
   3.671831971304755*^9, 3.671831973416953*^9}, {3.671875548669174*^9, 
   3.6718755765931187`*^9}, {3.672413822810338*^9, 3.672413837738892*^9}, {
   3.6724139727026978`*^9, 3.672413985718482*^9}, {3.672414067737405*^9, 
   3.672414105309689*^9}, {3.6724142181176453`*^9, 3.672414234258815*^9}, {
   3.674828367797961*^9, 3.674828398222186*^9}, {3.6749335549348803`*^9, 
   3.674933554996867*^9}, {3.6749336370327883`*^9, 3.674933638099424*^9}, {
   3.693843439867806*^9, 3.6938434470342607`*^9}, {3.693843810298675*^9, 
   3.693843863269006*^9}, {3.6938464698774843`*^9, 3.6938464712698727`*^9}, {
   3.694192981534718*^9, 3.6941930537295227`*^9}, {3.6942697637622337`*^9, 
   3.6942698080127563`*^9}, {3.694270184539535*^9, 3.6942701848297787`*^9}, {
   3.694271627159655*^9, 3.694271631667684*^9}, {3.70716090832271*^9, 
   3.707160908578898*^9}, {3.7075114572229652`*^9, 3.707511749612*^9}, {
   3.707513316535133*^9, 3.70751335924614*^9}, {3.7075134014525213`*^9, 
   3.707513402651515*^9}, {3.70751347229784*^9, 3.707513472840773*^9}, 
   3.7075135717412148`*^9, {3.70751427330669*^9, 3.707514296377194*^9}, {
   3.7075144888584633`*^9, 3.707514488983478*^9}, {3.707515017526781*^9, 
   3.707515050091812*^9}, {3.707515083458664*^9, 3.707515090202146*^9}, {
   3.707515231309877*^9, 3.70751523144204*^9}, {3.707515332241906*^9, 
   3.707515339304254*^9}, {3.707516882155183*^9, 3.707516922684516*^9}, 
   3.707587725516939*^9, 3.707587856133328*^9, 3.7075879286722727`*^9, {
   3.707588461643942*^9, 3.707588469937875*^9}, {3.70758859658976*^9, 
   3.7075886417290792`*^9}, {3.7075887020832577`*^9, 3.7075887591973*^9}, {
   3.707588807808702*^9, 3.70758883616556*^9}, {3.7075888674186573`*^9, 
   3.7075888763942842`*^9}, {3.7075893944552717`*^9, 3.707589401093253*^9}, 
   3.707749327019989*^9, 3.707749521649173*^9, {3.70776438526178*^9, 
   3.707764385642641*^9}, {3.707783490177926*^9, 3.7077834903581533`*^9}, {
   3.708078893845982*^9, 3.708078983763954*^9}, {3.708079163425609*^9, 
   3.708079171361486*^9}, {3.708080753939877*^9, 3.708080775155632*^9}, {
   3.708894151149096*^9, 3.7088941718402977`*^9}, {3.712777390859495*^9, 
   3.712777391249031*^9}, {3.712841545318359*^9, 3.7128415456947737`*^9}}],

Cell[CellGroupData[{

Cell["Comparison plots", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.671492246780943*^9}, {3.671492918327856*^9, 3.671492919110962*^9}, {
   3.6714929650006647`*^9, 3.671492965719584*^9}, {3.6715344222521877`*^9, 
   3.671534422940752*^9}, {3.671535707963942*^9, 3.671535708655395*^9}, {
   3.671543151326598*^9, 3.671543151965218*^9}, {3.671710445938589*^9, 
   3.671710446631722*^9}, {3.6717142342615347`*^9, 3.671714234869825*^9}, {
   3.671716079016778*^9, 3.671716079724718*^9}, {3.67183264405942*^9, 
   3.6718326446012383`*^9}, {3.674400775824832*^9, 3.674400776581677*^9}, {
   3.674827063912382*^9, 3.674827066892768*^9}}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "p13", "]"}]}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(P\), \(13\)]\) power laws, \[Nu]=-1.6\>\"",
          ",", "\"\<\!\(\*SubscriptBox[\(P\), \(13\)]\) numerical\>\""}], 
        "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.671410375184424*^9, 3.671410449791794*^9}, {
   3.671410491099949*^9, 3.67141049542526*^9}, {3.6714143376915903`*^9, 
   3.671414338404664*^9}, {3.671445906585351*^9, 3.671445915245419*^9}, {
   3.671445961501091*^9, 3.67144596541991*^9}, {3.67147717109055*^9, 
   3.6714771764811773`*^9}, {3.671477409453039*^9, 3.671477452282423*^9}, {
   3.671488728080864*^9, 3.6714887329882927`*^9}, {3.671488769441121*^9, 
   3.6714887920067863`*^9}, {3.671489255733797*^9, 3.671489261565695*^9}, {
   3.671489398148632*^9, 3.671489405890873*^9}, {3.6714912623401527`*^9, 
   3.671491267608715*^9}, {3.671492077044593*^9, 3.6714920915830173`*^9}, {
   3.671493000842696*^9, 3.671493041581194*^9}, {3.671493107233273*^9, 
   3.671493109150285*^9}, 3.671537557184092*^9, {3.671538724398329*^9, 
   3.671538736048202*^9}, {3.6715426096056633`*^9, 3.671542609821154*^9}, {
   3.671543254113044*^9, 3.671543254246942*^9}, {3.671543285665071*^9, 
   3.671543294007423*^9}, {3.671543436020967*^9, 3.6715434385231113`*^9}, {
   3.6717141019730597`*^9, 3.671714102647073*^9}, {3.6717151684241734`*^9, 
   3.671715168594343*^9}, {3.671729658005*^9, 3.67172966106927*^9}, {
   3.6717316159510927`*^9, 3.671731671394003*^9}, {3.671749502683361*^9, 
   3.6717495059508123`*^9}, {3.671749682005268*^9, 3.67174969586063*^9}, {
   3.671804856390226*^9, 3.671804866096283*^9}, {3.6718054719966717`*^9, 
   3.671805477453498*^9}, {3.671805590404191*^9, 3.6718056060691853`*^9}, {
   3.6718056660526667`*^9, 3.671805667354229*^9}, {3.6718062757592087`*^9, 
   3.6718062759056997`*^9}, {3.672415496073224*^9, 3.6724155013984003`*^9}, {
   3.674828371119557*^9, 3.6748283724898787`*^9}, {3.674933749428082*^9, 
   3.674933749888036*^9}, {3.6883166639090977`*^9, 3.688316666484239*^9}, {
   3.693830285742485*^9, 3.693830287677631*^9}, {3.693839527847926*^9, 
   3.693839559924122*^9}, {3.693839594464161*^9, 3.693839598301796*^9}, {
   3.693839631749831*^9, 3.69383963203825*^9}, 3.693839758080688*^9, {
   3.6938439235127773`*^9, 3.693843924128158*^9}, {3.7047351045766783`*^9, 
   3.704735208439047*^9}, {3.704737144802759*^9, 3.704737146169244*^9}, 
   3.7070664744486628`*^9, {3.707159849379293*^9, 3.7071598770787477`*^9}, {
   3.7071599788218718`*^9, 3.707159986716964*^9}, {3.7071600580933*^9, 
   3.707160059908889*^9}, {3.707749484474761*^9, 3.707749484602003*^9}, {
   3.707780218542719*^9, 3.707780220456715*^9}, {3.707780286075314*^9, 
   3.707780302925647*^9}, {3.707780338096629*^9, 3.7077803382633533`*^9}, {
   3.7077803770829363`*^9, 3.7077803772636538`*^9}, {3.707780517111497*^9, 
   3.707780524942211*^9}, 3.707780668808988*^9, {3.707780812013318*^9, 
   3.707780848971979*^9}, {3.707780879410512*^9, 3.707780924490384*^9}, {
   3.707781833075903*^9, 3.707781855580408*^9}, {3.7077819545637627`*^9, 
   3.7077819770942717`*^9}, {3.70778205398602*^9, 3.707782064720418*^9}, {
   3.707782197584223*^9, 3.707782203366042*^9}, {3.707783501277061*^9, 
   3.707783508741116*^9}, 3.707783634695004*^9, {3.708894143605714*^9, 
   3.7088941447225857`*^9}, {3.712777397569728*^9, 3.712777397784194*^9}, 
   3.712841522540991*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "p22", "]"}]}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(P\), \(22\)]\) power laws, \[Nu]=-1.6\>\"",
          ",", "\"\<\!\(\*SubscriptBox[\(P\), \(22\)]\) numerical\>\""}], 
        "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.671488841440534*^9, 3.671488856246612*^9}, {
   3.671489332643588*^9, 3.6714893327954884`*^9}, {3.671489380688336*^9, 
   3.671489385720117*^9}, {3.671491019915277*^9, 3.6714910255782137`*^9}, {
   3.671491056369265*^9, 3.671491059093581*^9}, {3.671491169120701*^9, 
   3.6714911772688837`*^9}, {3.671491282872952*^9, 3.671491288389978*^9}, {
   3.671493113415358*^9, 3.671493136010456*^9}, {3.6715387071695127`*^9, 
   3.671538710337776*^9}, {3.671543186901875*^9, 3.671543246723412*^9}, 
   3.671543299782099*^9, {3.671714320463606*^9, 3.671714321103812*^9}, {
   3.6717150737854137`*^9, 3.67171514744319*^9}, {3.671729615672143*^9, 
   3.6717296205338707`*^9}, {3.672415751671726*^9, 3.672415756868889*^9}, {
   3.674933741664446*^9, 3.674933742359867*^9}, {3.683889744718279*^9, 
   3.683889768635591*^9}, {3.68388985396067*^9, 3.6838898964447613`*^9}, {
   3.683889932795801*^9, 3.683890079241454*^9}, {3.683890359382268*^9, 
   3.683890359530038*^9}, {3.683890418394834*^9, 3.683890424597081*^9}, {
   3.6938303225331306`*^9, 3.693830324903569*^9}, {3.6938394933835*^9, 
   3.693839493547646*^9}, {3.693839745808878*^9, 3.6938397501231003`*^9}, {
   3.693844609089218*^9, 3.693844614564642*^9}, 3.693875757261064*^9, 
   3.693875813300098*^9, 3.707066464935996*^9, {3.707159620728554*^9, 
   3.7071596481571217`*^9}, {3.707159707001257*^9, 3.70715975776234*^9}, {
   3.707159796125669*^9, 3.707159828907607*^9}, {3.7071600499340076`*^9, 
   3.707160051597834*^9}, {3.707780230860012*^9, 3.707780259811026*^9}, {
   3.707782234719112*^9, 3.7077822585011797`*^9}, {3.707782365362319*^9, 
   3.707782370114911*^9}, {3.707783527218534*^9, 3.707783533553013*^9}, 
   3.707783643003171*^9, {3.708894181340247*^9, 3.7088941818335543`*^9}, {
   3.712777411398542*^9, 3.712777411551694*^9}, 3.712841526847941*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "P1loopSum", "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(P\), \(1 - loop\)]\) power laws, \
\[Nu]=-1.6\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(P\), \(1 - loop\)]\) numerical\>\""}], 
        "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.73", ",", "0.2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6718056792292843`*^9, 3.6718056867516003`*^9}, {
   3.671805784075986*^9, 3.671805786465981*^9}, {3.67180596605793*^9, 
   3.6718059697486277`*^9}, {3.671822192882782*^9, 3.671822212509822*^9}, {
   3.6718223350561934`*^9, 3.6718223513712273`*^9}, 3.671822505710862*^9, {
   3.671831875570031*^9, 3.671831923208624*^9}, {3.671832592922778*^9, 
   3.6718326023111267`*^9}, {3.671832811025104*^9, 3.6718328282620783`*^9}, {
   3.671833340848427*^9, 3.6718333429616528`*^9}, {3.6718750252585583`*^9, 
   3.6718750414196997`*^9}, {3.672415045371554*^9, 3.672415046258259*^9}, {
   3.67241526164653*^9, 3.672415269052853*^9}, {3.6749337028934307`*^9, 
   3.674933719901129*^9}, 3.6938288614400167`*^9, {3.6938291757427263`*^9, 
   3.693829182907256*^9}, {3.6938292148475103`*^9, 3.6938292154163446`*^9}, {
   3.6938293187118053`*^9, 3.6938293189474297`*^9}, {3.693830369728672*^9, 
   3.6938303792777643`*^9}, {3.6938305725568857`*^9, 
   3.6938305804647093`*^9}, {3.6938307133625507`*^9, 3.693830780127427*^9}, {
   3.6938393499955*^9, 3.693839396764181*^9}, {3.693839609924816*^9, 
   3.693839709484467*^9}, {3.693844646250186*^9, 3.693844646924748*^9}, {
   3.693846577238408*^9, 3.693846578250333*^9}, {3.693875745212695*^9, 
   3.6938758068415422`*^9}, {3.69426763560559*^9, 3.6942676515572147`*^9}, 
   3.7047313209818497`*^9, 3.7047313745191097`*^9, {3.704735600797287*^9, 
   3.704735626059245*^9}, {3.707066146997444*^9, 3.707066147471776*^9}, {
   3.707066270221365*^9, 3.707066326460513*^9}, {3.707159917468699*^9, 
   3.707159923338163*^9}, {3.707159953608279*^9, 3.7071599709273663`*^9}, {
   3.707160014536778*^9, 3.707160035127407*^9}, {3.7071603528890753`*^9, 
   3.7071603707265882`*^9}, {3.707517203031315*^9, 3.7075172033824177`*^9}, {
   3.707517263652051*^9, 3.707517263772085*^9}, {3.707780354877387*^9, 
   3.707780361208796*^9}, {3.7077823053464518`*^9, 3.707782342907133*^9}, {
   3.707783567323448*^9, 3.707783570277432*^9}, {3.707783652042376*^9, 
   3.707783664200097*^9}, 3.7077842239904737`*^9, {3.708894197760811*^9, 
   3.708894198231172*^9}, {3.712777428812725*^9, 3.712777429259912*^9}, {
   3.7128415306955214`*^9, 3.712841560078628*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Including Bias", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.707160399729658*^9, 3.707160400433343*^9}, {
  3.707336949866136*^9, 3.707336951935773*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NmaxPlot", "=", "300"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kminPlot", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmaxPlot", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"knPlot", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"NmaxPlot", ",", "kminPlot", ",", "kmaxPlot"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.695138177545733*^9, 3.695138177953781*^9}, {
   3.695141379344948*^9, 3.695141400887355*^9}, {3.69514564850922*^9, 
   3.6951456485728617`*^9}, {3.6952277871251698`*^9, 
   3.6952277872210073`*^9}, {3.695240541495638*^9, 3.695240543079226*^9}, {
   3.706032804620969*^9, 3.706032818425647*^9}, {3.7060329686265097`*^9, 
   3.7060329835501204`*^9}, {3.7060332499222183`*^9, 3.706033250014378*^9}, {
   3.7060332809663057`*^9, 3.706033283235173*^9}, {3.706033426458847*^9, 
   3.706033449144763*^9}, 3.707049019030735*^9, {3.707160961420291*^9, 
   3.7071609616363707`*^9}, {3.712841607683014*^9, 3.712841611413612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "150"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bias", "=", 
   RowBox[{"-", "1.601"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "4"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"kmax", "=", 
  RowBox[{"k", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "k", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "k", "]"}]}], "==", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "kmin", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "kmin", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", "bias"}]}], ")"}], " ", "0.25"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.695130036373294*^9, 3.695130043596175*^9}, {
   3.695138114863983*^9, 3.695138114934342*^9}, {3.695139036942568*^9, 
   3.69513907925142*^9}, 3.695139283220334*^9, {3.6951393942291117`*^9, 
   3.6951394033968763`*^9}, {3.695139439914482*^9, 3.69513944017768*^9}, {
   3.695139528460253*^9, 3.695139850316633*^9}, {3.6951404068774776`*^9, 
   3.6951404262760572`*^9}, {3.69515315181728*^9, 3.695153171694913*^9}, {
   3.6951538272011766`*^9, 3.695153833640491*^9}, {3.6951540955597067`*^9, 
   3.695154095654258*^9}, {3.695225087282536*^9, 3.695225108778872*^9}, {
   3.695227553601922*^9, 3.695227643625766*^9}, 3.695240241697953*^9, {
   3.695240536456038*^9, 3.69524053822367*^9}, {3.695327838469141*^9, 
   3.6953278729344807`*^9}, 3.6953280414201393`*^9, 3.695328148833799*^9, {
   3.695328402061551*^9, 3.69532851355971*^9}, {3.6953294150944757`*^9, 
   3.695329470009653*^9}, {3.69534053452374*^9, 3.695340561120278*^9}, {
   3.695340831081499*^9, 3.6953408811615753`*^9}, {3.695340940763567*^9, 
   3.6953409593894377`*^9}, {3.6953410078504353`*^9, 
   3.6953410505848837`*^9}, {3.6953796829802628`*^9, 3.695379700222906*^9}, {
   3.7035724854346943`*^9, 3.7035725440966997`*^9}, {3.703585716600217*^9, 
   3.703585796461074*^9}, 3.705360156697969*^9, {3.705360333559228*^9, 
   3.705360364377076*^9}, {3.70536040193839*^9, 3.7053604485684557`*^9}, {
   3.7053632208031797`*^9, 3.7053632556561003`*^9}, {3.706027187396925*^9, 
   3.7060271943934937`*^9}, {3.7060274237173443`*^9, 3.70602743177239*^9}, {
   3.706029008849701*^9, 3.70602900927409*^9}, {3.706029649310875*^9, 
   3.706029653394908*^9}, 3.706033719129322*^9, {3.706055468003066*^9, 
   3.706055468590837*^9}, {3.706097009612196*^9, 3.706097011182403*^9}, {
   3.706097118798411*^9, 3.7060971378605824`*^9}, {3.7061025973302937`*^9, 
   3.706102607260416*^9}, {3.706104753638504*^9, 3.706104753767819*^9}, {
   3.706105029384581*^9, 3.706105058515341*^9}, {3.706109140703445*^9, 
   3.706109172359887*^9}, {3.7061175854296637`*^9, 3.70611762194528*^9}, {
   3.7061183412236767`*^9, 3.706118368138957*^9}, {3.706118510376667*^9, 
   3.7061185109427967`*^9}, {3.7061185769746103`*^9, 3.706118579061619*^9}, 
   3.706120272398589*^9, {3.706120317887724*^9, 3.706120335559104*^9}, {
   3.706120379038005*^9, 3.706120380280572*^9}, {3.7061204286335077`*^9, 
   3.706120439814418*^9}, {3.706120486522106*^9, 3.706120486890305*^9}, 
   3.7061479582091427`*^9, 3.70614800911489*^9, {3.706148050456872*^9, 
   3.706148054179474*^9}, {3.7063134956436033`*^9, 3.706313495737239*^9}, {
   3.706313696528797*^9, 3.706313730832138*^9}, {3.706313763475761*^9, 
   3.7063137639539013`*^9}, {3.7063138082474537`*^9, 
   3.7063138557780027`*^9}, {3.706319735534766*^9, 3.7063197458394337`*^9}, {
   3.7063201984709597`*^9, 3.706320234900649*^9}, 3.7063570768738337`*^9, {
   3.7063571280159616`*^9, 3.706357154887331*^9}, {3.7063572034060163`*^9, 
   3.706357203502973*^9}, {3.706358372232444*^9, 3.7063583723350067`*^9}, {
   3.706358429631259*^9, 3.706358473372191*^9}, {3.7063585254732323`*^9, 
   3.70635852588914*^9}, {3.706364581684773*^9, 3.706364613306799*^9}, {
   3.7063717213577557`*^9, 3.706371722004353*^9}, {3.70644910636403*^9, 
   3.7064491365689*^9}, {3.7064500027579403`*^9, 3.7064500028529987`*^9}, {
   3.7064502836027412`*^9, 3.706450327327797*^9}, {3.706450605243535*^9, 
   3.70645073135143*^9}, {3.706451045105132*^9, 3.7064510635432777`*^9}, {
   3.706451258897388*^9, 3.706451296956889*^9}, {3.706451702126514*^9, 
   3.706451702757522*^9}, {3.70645330948275*^9, 3.706453310681786*^9}, 
   3.706453357797188*^9, {3.706453394258799*^9, 3.70645339580971*^9}, {
   3.706453431399157*^9, 3.706453432862105*^9}, {3.706453513975791*^9, 
   3.706453517197701*^9}, {3.706453581448463*^9, 3.706453581559721*^9}, {
   3.706453619428935*^9, 3.706453619507944*^9}, {3.706453778165575*^9, 
   3.706453849766533*^9}, {3.706460569643887*^9, 3.706460581891549*^9}, {
   3.706462689701014*^9, 3.706462690388104*^9}, {3.706463011507534*^9, 
   3.706463033922781*^9}, {3.70646335975546*^9, 3.70646337587383*^9}, {
   3.706463486184084*^9, 3.7064635286109657`*^9}, {3.706464141520526*^9, 
   3.7064641439591417`*^9}, {3.706464492710457*^9, 3.706464533065555*^9}, {
   3.706464610178975*^9, 3.706464621841139*^9}, {3.7064662480365868`*^9, 
   3.706466267361615*^9}, {3.706466565677835*^9, 3.7064665771158047`*^9}, {
   3.706466788399377*^9, 3.70646680283782*^9}, {3.706466995244577*^9, 
   3.706467021432705*^9}, {3.7064672620025*^9, 3.7064672809997272`*^9}, 
   3.706637315304592*^9, {3.706637438229947*^9, 3.706637466946684*^9}, {
   3.706637516295012*^9, 3.7066375496841087`*^9}, {3.706637682856348*^9, 
   3.706637698934024*^9}, {3.706637922613257*^9, 3.706637932409491*^9}, {
   3.706638000701132*^9, 3.706638009762632*^9}, {3.706638074597931*^9, 
   3.706638091931507*^9}, {3.706638173173307*^9, 3.706638190762787*^9}, {
   3.706638235807797*^9, 3.706638235974914*^9}, {3.706638443189417*^9, 
   3.706638494504067*^9}, {3.7066387171891747`*^9, 3.706638735715021*^9}, {
   3.706638770840795*^9, 3.706638770936173*^9}, {3.706639057159437*^9, 
   3.706639074853137*^9}, {3.706642004478898*^9, 3.7066420045457687`*^9}, {
   3.706642107995474*^9, 3.706642121219549*^9}, {3.7066426563653593`*^9, 
   3.706642657300336*^9}, {3.706642711423954*^9, 3.706642722374764*^9}, {
   3.706642769507292*^9, 3.706642769763069*^9}, {3.706642800679785*^9, 
   3.706642819878285*^9}, {3.706645452575436*^9, 3.706645477673771*^9}, {
   3.706645779506649*^9, 3.706645798064101*^9}, {3.706645896928206*^9, 
   3.706645905582708*^9}, {3.7066459705956507`*^9, 3.706645994550845*^9}, {
   3.706646362919303*^9, 3.706646363502281*^9}, {3.706706164463635*^9, 
   3.706706269175584*^9}, {3.70670633041282*^9, 3.7067064059096613`*^9}, {
   3.7067064438196*^9, 3.7067065884884977`*^9}, {3.706706661771523*^9, 
   3.706706663818475*^9}, {3.706706694416787*^9, 3.706706703391116*^9}, {
   3.7067068415094213`*^9, 3.706706872090334*^9}, {3.70673321454708*^9, 
   3.7067332217217216`*^9}, {3.706733694591611*^9, 3.706733787526722*^9}, {
   3.706733977578071*^9, 3.7067339847998247`*^9}, {3.706742966233921*^9, 
   3.7067430281531897`*^9}, {3.706743657737082*^9, 3.706743670293647*^9}, {
   3.706744192030324*^9, 3.706744237244494*^9}, {3.706745358210424*^9, 
   3.7067453587920837`*^9}, {3.706745464750692*^9, 3.706745468036347*^9}, {
   3.706789956414754*^9, 3.706790000544072*^9}, {3.706791138639686*^9, 
   3.706791138805525*^9}, 3.706791288599484*^9, {3.706795688648848*^9, 
   3.706795708096622*^9}, {3.706795750731613*^9, 3.706795753430359*^9}, {
   3.706795785500996*^9, 3.706795819676421*^9}, {3.7067958941127977`*^9, 
   3.706795904007375*^9}, 3.706795987131559*^9, {3.706802486993137*^9, 
   3.706802487232052*^9}, {3.706913162776348*^9, 3.706913176849743*^9}, {
   3.706913207387082*^9, 3.706913215689323*^9}, {3.7069132497036858`*^9, 
   3.706913306306654*^9}, {3.706913337289031*^9, 3.706913395307474*^9}, {
   3.7069134697288733`*^9, 3.7069135748520393`*^9}, {3.707048923905192*^9, 
   3.707048924088347*^9}, {3.707048956273117*^9, 3.707048956378683*^9}, 
   3.70704900758917*^9, {3.707065511541048*^9, 3.707065511622613*^9}, 
   3.707065550887154*^9, {3.707065585576172*^9, 3.707065585699998*^9}, {
   3.707066069809514*^9, 3.707066070002809*^9}, {3.707160995202117*^9, 
   3.707160995313373*^9}, {3.707183071472053*^9, 3.7071831100961933`*^9}, 
   3.7073507283164043`*^9, {3.7073534088103228`*^9, 3.7073534092813253`*^9}, {
   3.7073534489828577`*^9, 3.70735349784936*^9}, {3.707353546781353*^9, 
   3.7073535468770723`*^9}, {3.707353584354783*^9, 3.707353603856023*^9}, 
   3.7074038001687813`*^9, {3.7074904580411367`*^9, 3.707490460742832*^9}, {
   3.707490503220705*^9, 3.70749053112178*^9}, {3.7077647470230913`*^9, 
   3.707764752542337*^9}, {3.7077647953543987`*^9, 3.707764795490225*^9}, 
   3.708775917813244*^9, {3.71284161458004*^9, 3.7128416232218924`*^9}}],

Cell[BoxData["269.45921243446656`"], "Output",
 CellChangeTimes->{{3.706706459140888*^9, 3.70670658935056*^9}, 
   3.706706664241589*^9, {3.706706697182616*^9, 3.7067067041050367`*^9}, {
   3.706706842344059*^9, 3.70670687311672*^9}, {3.7067331990959253`*^9, 
   3.7067332223635063`*^9}, 3.706733704981893*^9, {3.706733736872958*^9, 
   3.706733788012068*^9}, {3.7067339799083633`*^9, 3.706733985395969*^9}, {
   3.706742947705298*^9, 3.706743028771525*^9}, {3.7067436585051613`*^9, 
   3.7067436709003963`*^9}, {3.706744193081856*^9, 3.7067442067689877`*^9}, 
   3.706744238105126*^9, 3.706745359865713*^9, 3.7067454684905148`*^9, {
   3.706789962358522*^9, 3.706790000927671*^9}, 3.706791143380975*^9, 
   3.706791289249399*^9, 3.706795546054234*^9, 3.706795617460703*^9, {
   3.7067956901933603`*^9, 3.706795708559408*^9}, 3.7067957539670343`*^9, {
   3.7067957859436417`*^9, 3.7067958207206287`*^9}, {3.706795895163021*^9, 
   3.70679590453664*^9}, 3.706795987736238*^9, 3.706802487737157*^9, 
   3.706875842302487*^9, 3.706876020253195*^9, 3.706876772474361*^9, 
   3.706896925698534*^9, {3.7069131678893414`*^9, 3.7069131772206097`*^9}, {
   3.706913209459983*^9, 3.706913216229268*^9}, {3.706913250142499*^9, 
   3.706913306713358*^9}, {3.7069133384663363`*^9, 3.706913395622855*^9}, {
   3.706913456503015*^9, 3.70691357522736*^9}, 3.706960621627873*^9, 
   3.707048924738999*^9, 3.707048956873781*^9, 3.707049008026636*^9, 
   3.707065513439685*^9, 3.7070655513851233`*^9, 3.707065586311829*^9, 
   3.7070660709994087`*^9, 3.707158802993774*^9, 3.7071609174442463`*^9, 
   3.7071609630624733`*^9, 3.7071609958524427`*^9, 3.707179310342635*^9, {
   3.707183072012843*^9, 3.707183110837184*^9}, 3.707245607025798*^9, 
   3.707245846102888*^9, 3.7072459389375362`*^9, 3.707250093990889*^9, 
   3.7073370346983137`*^9, 3.7073462263751907`*^9, 3.707350728678926*^9, 
   3.707353410009842*^9, {3.707353450275042*^9, 3.707353498426238*^9}, 
   3.707353547446148*^9, {3.707353585123777*^9, 3.707353604372652*^9}, 
   3.707354802569014*^9, 3.70735537130967*^9, 3.707355971025216*^9, 
   3.707357442506864*^9, 3.707359228487578*^9, 3.70740341427671*^9, 
   3.70740380316*^9, 3.70743624197512*^9, {3.707490461396879*^9, 
   3.707490464982966*^9}, {3.707490504062931*^9, 3.707490531633103*^9}, 
   3.707764753300644*^9, 3.7077647960662518`*^9, 3.707765646228208*^9, 
   3.70778007899846*^9, {3.70877591210802*^9, 3.70877591838766*^9}, 
   3.708855037104368*^9, 3.708893957781205*^9, 3.708894436505364*^9, 
   3.7127774444021606`*^9, 3.712841630403398*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cn", "=", 
   RowBox[{"CoeffPow", "[", 
    RowBox[{"bias", ",", "Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kn", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cn", "\[LeftDoubleBracket]", 
  RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "Input",
 CellChangeTimes->{{3.706733715307909*^9, 3.70673371569175*^9}, {
  3.7067959297200813`*^9, 3.70679594508418*^9}, {3.712841626317978*^9, 
  3.7128416276616697`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.601`"}], "-", 
  RowBox[{"31.61376205229038`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.706795945968822*^9, 3.7067959887029963`*^9, 3.706802488838934*^9, 
   3.706875844007824*^9, 3.7068760211047297`*^9, 3.7068767732584677`*^9, 
   3.706896927250442*^9, {3.706913168956539*^9, 3.706913178130116*^9}, {
   3.7069132104929132`*^9, 3.7069132171521177`*^9}, {3.7069132510413103`*^9, 
   3.7069133075855837`*^9}, {3.706913339313691*^9, 3.706913396513968*^9}, {
   3.706913457506888*^9, 3.706913576108725*^9}, 3.7069606228297243`*^9, 
   3.707048926232637*^9, 3.707048958053343*^9, 3.707049009179233*^9, 
   3.707065514463077*^9, 3.7070655525164824`*^9, 3.707065587491091*^9, 
   3.707066072037877*^9, 3.707158804428153*^9, 3.707160918162348*^9, 
   3.707160963829227*^9, 3.70716099690376*^9, 3.707179311376173*^9, {
   3.707183072961253*^9, 3.707183111688221*^9}, 3.707245608171939*^9, 
   3.707245847821232*^9, 3.707245940088846*^9, 3.707250094742158*^9, 
   3.707337035514893*^9, 3.7073462271101913`*^9, 3.707350729546259*^9, 
   3.7073534110946293`*^9, {3.707353458846304*^9, 3.707353499678179*^9}, 
   3.707353548798102*^9, {3.707353585976117*^9, 3.707353605390044*^9}, 
   3.7073548032195044`*^9, 3.7073553724126062`*^9, 3.707355971859671*^9, 
   3.7073574439504843`*^9, 3.707359228540924*^9, 3.707403415441883*^9, 
   3.707403804022312*^9, 3.707436243042747*^9, 3.7074904658006163`*^9, {
   3.707490505030492*^9, 3.707490532517366*^9}, 3.707764754568186*^9, 
   3.707764797067153*^9, 3.707765647346367*^9, 3.707780080847184*^9, {
   3.708775913300408*^9, 3.708775919567216*^9}, 3.708855038390369*^9, 
   3.708893958731937*^9, 3.708894437863809*^9, 3.712777445509569*^9, 
   3.712841631628078*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "i", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], 
        SuperscriptBox["k", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]]}], "]"}], 
      "]"}], ",", 
     RowBox[{"Plin", "[", "k", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"100", ",", "40000"}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.695139494814653*^9, 3.6951395134462347`*^9}, {
   3.695340600324276*^9, 3.695340741255392*^9}, {3.695340779021533*^9, 
   3.6953408060798473`*^9}, {3.70603390623123*^9, 3.706033918016868*^9}, {
   3.706636905220909*^9, 3.7066369223962307`*^9}, {3.706637300490172*^9, 
   3.706637307896782*^9}, {3.706638013242524*^9, 3.706638060366481*^9}, {
   3.706638102339816*^9, 3.706638107698495*^9}, {3.7066382082905607`*^9, 
   3.706638211505287*^9}, 3.7066382520866537`*^9, {3.706638478346579*^9, 
   3.7066384823222933`*^9}, {3.706642264343238*^9, 3.7066422650390577`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pFG2matrix", "=", 
   RowBox[{"ParallelTable", "[", " ", 
    RowBox[{
     RowBox[{"PFG2ab", "[", 
      RowBox[{
       RowBox[{"-", "0.5"}], 
       RowBox[{"cn", "\[LeftDoubleBracket]", 
        RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pFG2", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "3"], 
         RowBox[{"Plin", "[", 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "]"}], 
         RowBox[{"Re", "[", 
          RowBox[{"pFG2matrix", ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}],
           "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pId2matrixbasic", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"PId2ab", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{
        RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pId2matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"pId2matrixbasic", "\[LeftDoubleBracket]", 
        RowBox[{"j1", ",", "j2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"pId2matrixbasic", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "j1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "j2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pId2", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "3"], 
         RowBox[{"Re", "[", 
          RowBox[{"pId2matrix", ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
           ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}],
           "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pIG2matrixbasic", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"PIG2ab", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{
        RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pIG2matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"pIG2matrixbasic", "\[LeftDoubleBracket]", 
        RowBox[{"j1", ",", "j2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"pIG2matrixbasic", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "j1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "j2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pIG2", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "3"], 
         RowBox[{"Re", "[", 
          RowBox[{"pIG2matrix", ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
           ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}],
           "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pId2G2matrixbasic", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"PId2G2ab", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{
        RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pId2G2matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"pId2G2matrixbasic", "\[LeftDoubleBracket]", 
        RowBox[{"j1", ",", "j2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"pId2G2matrixbasic", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "j1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "j2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pId2G2", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "3"], 
         RowBox[{"Re", "[", 
          RowBox[{"pId2G2matrix", ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
           ".", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
              "knPlot", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}],
           "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pIG2G2matrixbasic", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"PIG2G2ab", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{
        RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pIG2G2matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"pIG2G2matrixbasic", "\[LeftDoubleBracket]", 
        RowBox[{"j1", ",", "j2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"pIG2G2matrixbasic", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "j1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "j2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pIG2G2", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{
        SuperscriptBox[
         RowBox[{
         "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "3"], 
        RowBox[{"Re", "[", 
         RowBox[{"pIG2G2matrix", ".", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
            RowBox[{"cn", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
          ".", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
            RowBox[{"cn", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6714918585671797`*^9, 3.671491899434105*^9}, {
   3.671491933933545*^9, 3.671491935485058*^9}, {3.6714921706061153`*^9, 
   3.671492178884398*^9}, 3.671537538922179*^9, {3.671537602777301*^9, 
   3.671537604424426*^9}, {3.671543091261629*^9, 3.671543093866951*^9}, {
   3.671714847362011*^9, 3.671714849367399*^9}, {3.671717755721339*^9, 
   3.671717759280426*^9}, {3.671729144353334*^9, 3.6717291473014402`*^9}, {
   3.671831971304755*^9, 3.671831973416953*^9}, {3.671875548669174*^9, 
   3.6718755765931187`*^9}, {3.672413822810338*^9, 3.672413837738892*^9}, {
   3.6724139727026978`*^9, 3.672413985718482*^9}, {3.672414067737405*^9, 
   3.672414105309689*^9}, {3.6724142181176453`*^9, 3.672414234258815*^9}, {
   3.674828367797961*^9, 3.674828398222186*^9}, {3.6749335549348803`*^9, 
   3.674933554996867*^9}, {3.6749336370327883`*^9, 3.674933638099424*^9}, {
   3.693843439867806*^9, 3.6938434470342607`*^9}, {3.693843810298675*^9, 
   3.693843863269006*^9}, {3.6938464698774843`*^9, 3.6938464712698727`*^9}, {
   3.694192981534718*^9, 3.6941930537295227`*^9}, {3.6942697637622337`*^9, 
   3.6942698080127563`*^9}, {3.694270184539535*^9, 3.6942701848297787`*^9}, {
   3.694271627159655*^9, 3.694271631667684*^9}, {3.70716090832271*^9, 
   3.707160908578898*^9}, {3.7073369626344233`*^9, 3.707337018347011*^9}, {
   3.707345891245715*^9, 3.707345953033286*^9}, {3.707347256826641*^9, 
   3.707347287058991*^9}, {3.7073481344848948`*^9, 3.707348186804628*^9}, {
   3.7073482458159018`*^9, 3.7073482460559273`*^9}, {3.7073482937370167`*^9, 
   3.707348295853839*^9}, {3.707351248966776*^9, 3.707351273809524*^9}, {
   3.7073516653375263`*^9, 3.707351688748972*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pId2d2matrixbasic", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"PId2d2ab", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"j2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{
        RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pId2d2matrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"pId2d2matrixbasic", "\[LeftDoubleBracket]", 
        RowBox[{"j1", ",", "j2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"pId2d2matrixbasic", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "j1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "j2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pId2d2", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{
        SuperscriptBox[
         RowBox[{
         "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "3"], 
        RowBox[{"Re", "[", 
         RowBox[{"pId2d2matrix", ".", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
            RowBox[{"cn", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
          ".", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             RowBox[{"cn", "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
            RowBox[{"cn", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "NmaxPlot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Id2d20", "=", 
   RowBox[{
    SuperscriptBox["kmin", "3"], 
    RowBox[{"Re", "[", 
     RowBox[{"pId2d2matrix", ".", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["kmin", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["kmin", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], 
        RowBox[{"cn", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "pId2d2", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"pId2d2", "\[LeftDoubleBracket]", 
      RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{
      RowBox[{"pId2d2", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
      "Id2d20"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.707348509323565*^9, 3.707348512235182*^9}, {
   3.707348562937209*^9, 3.7073486102973337`*^9}, {3.707348793084119*^9, 
   3.7073488006819143`*^9}, 3.7073488442062893`*^9, 3.707350484500165*^9, {
   3.707350698392757*^9, 3.707350719164386*^9}, {3.70735334351478*^9, 
   3.707353343577445*^9}, {3.707353518082604*^9, 3.707353518249401*^9}, {
   3.71277746408162*^9, 3.7127774651978817`*^9}, {3.712841646373392*^9, 
   3.7128416494192867`*^9}}],

Cell[CellGroupData[{

Cell["Comparison plots", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.671492246780943*^9}, {3.671492918327856*^9, 3.671492919110962*^9}, {
   3.6714929650006647`*^9, 3.671492965719584*^9}, {3.6715344222521877`*^9, 
   3.671534422940752*^9}, {3.671535707963942*^9, 3.671535708655395*^9}, {
   3.671543151326598*^9, 3.671543151965218*^9}, {3.671710445938589*^9, 
   3.671710446631722*^9}, {3.6717142342615347`*^9, 3.671714234869825*^9}, {
   3.671716079016778*^9, 3.671716079724718*^9}, {3.67183264405942*^9, 
   3.6718326446012383`*^9}, {3.674400775824832*^9, 3.674400776581677*^9}, {
   3.674827063912382*^9, 3.674827066892768*^9}}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "pFG2", "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(F\), SubscriptBox[\(G\), \(2\)]]\) power \
laws, \[Nu]=-1.6\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(F\), SubscriptBox[\(G\), \(2\)]]\) \
numerical\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.671410375184424*^9, 3.671410449791794*^9}, {
   3.671410491099949*^9, 3.67141049542526*^9}, {3.6714143376915903`*^9, 
   3.671414338404664*^9}, {3.671445906585351*^9, 3.671445915245419*^9}, {
   3.671445961501091*^9, 3.67144596541991*^9}, {3.67147717109055*^9, 
   3.6714771764811773`*^9}, {3.671477409453039*^9, 3.671477452282423*^9}, {
   3.671488728080864*^9, 3.6714887329882927`*^9}, {3.671488769441121*^9, 
   3.6714887920067863`*^9}, {3.671489255733797*^9, 3.671489261565695*^9}, {
   3.671489398148632*^9, 3.671489405890873*^9}, {3.6714912623401527`*^9, 
   3.671491267608715*^9}, {3.671492077044593*^9, 3.6714920915830173`*^9}, {
   3.671493000842696*^9, 3.671493041581194*^9}, {3.671493107233273*^9, 
   3.671493109150285*^9}, 3.671537557184092*^9, {3.671538724398329*^9, 
   3.671538736048202*^9}, {3.6715426096056633`*^9, 3.671542609821154*^9}, {
   3.671543254113044*^9, 3.671543254246942*^9}, {3.671543285665071*^9, 
   3.671543294007423*^9}, {3.671543436020967*^9, 3.6715434385231113`*^9}, {
   3.6717141019730597`*^9, 3.671714102647073*^9}, {3.6717151684241734`*^9, 
   3.671715168594343*^9}, {3.671729658005*^9, 3.67172966106927*^9}, {
   3.6717316159510927`*^9, 3.671731671394003*^9}, {3.671749502683361*^9, 
   3.6717495059508123`*^9}, {3.671749682005268*^9, 3.67174969586063*^9}, {
   3.671804856390226*^9, 3.671804866096283*^9}, {3.6718054719966717`*^9, 
   3.671805477453498*^9}, {3.671805590404191*^9, 3.6718056060691853`*^9}, {
   3.6718056660526667`*^9, 3.671805667354229*^9}, {3.6718062757592087`*^9, 
   3.6718062759056997`*^9}, {3.672415496073224*^9, 3.6724155013984003`*^9}, {
   3.674828371119557*^9, 3.6748283724898787`*^9}, {3.674933749428082*^9, 
   3.674933749888036*^9}, {3.6883166639090977`*^9, 3.688316666484239*^9}, {
   3.693830285742485*^9, 3.693830287677631*^9}, {3.693839527847926*^9, 
   3.693839559924122*^9}, {3.693839594464161*^9, 3.693839598301796*^9}, {
   3.693839631749831*^9, 3.69383963203825*^9}, 3.693839758080688*^9, {
   3.6938439235127773`*^9, 3.693843924128158*^9}, {3.7047351045766783`*^9, 
   3.704735208439047*^9}, {3.704737144802759*^9, 3.704737146169244*^9}, 
   3.7070664744486628`*^9, {3.707159849379293*^9, 3.7071598770787477`*^9}, {
   3.7071599788218718`*^9, 3.707159986716964*^9}, {3.7071600580933*^9, 
   3.707160059908889*^9}, 3.707337030716338*^9, {3.707337892463256*^9, 
   3.707337899021538*^9}, {3.707346526300268*^9, 3.707346534139287*^9}, {
   3.707357662599759*^9, 3.707357674571422*^9}, {3.7088126742588882`*^9, 
   3.708812803234432*^9}, {3.708812844219472*^9, 3.708812848881899*^9}, {
   3.7088128977756023`*^9, 3.708812897898769*^9}, {3.708854938603141*^9, 
   3.708854964911908*^9}, {3.708893976307886*^9, 3.708893977512966*^9}, {
   3.712777474896655*^9, 3.712777475057851*^9}, 3.7128416545311937`*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "pId2", "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), SubscriptBox[\(\[Delta]\), \(2\)]]\) \
power laws, \[Nu]=-1.6\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(F\), SubscriptBox[\(G\), \(2\)]]\) \
numerical\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.708812862293828*^9, 3.708812890949396*^9}, {
   3.708854976264841*^9, 3.7088549786987963`*^9}, {3.708893993043489*^9, 
   3.708893993667241*^9}, {3.712777479130828*^9, 3.712777479469795*^9}, 
   3.712841658847228*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "pIG2", "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), SubscriptBox[\(G\), \(2\)]]\) power \
laws, \[Nu]=-1.5\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), SubscriptBox[\(G\), \(2\)]]\) \
numerical\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7073462433016768`*^9, 3.707346250561255*^9}, {
   3.707346547386324*^9, 3.7073465554734583`*^9}, {3.707347308846792*^9, 
   3.707347334660371*^9}, 3.70734751587663*^9, {3.707347745975482*^9, 
   3.7073477495510387`*^9}, {3.707357622934743*^9, 3.707357637499557*^9}, {
   3.70881297254414*^9, 3.708813012713114*^9}, 3.7088549829394608`*^9, {
   3.708894004043022*^9, 3.708894004586926*^9}, {3.7127774861632013`*^9, 
   3.712777486479748*^9}, 3.712841665863552*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "pId2d2", "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), \(\*SubscriptBox[\(\[Delta]\), \(2\)] \
\*SubscriptBox[\(\[Delta]\), \(2\)]\)]\)-\!\(\*SubscriptBox[\(I\), \
\(\*SubscriptBox[\(\[Delta]\), \(2\)] \*SubscriptBox[\(\[Delta]\), \
\(2\)]\)]\)(0) power laws, \[Nu]=-1.5\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), \(\*SubscriptBox[\(\[Delta]\), \(2\)] \
\*SubscriptBox[\(\[Delta]\), \(2\)]\)]\)-\!\(\*SubscriptBox[\(I\), \
\(\*SubscriptBox[\(\[Delta]\), \(2\)] \*SubscriptBox[\(\[Delta]\), \
\(2\)]\)]\)(0) numerical\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7073462433016768`*^9, 3.707346250561255*^9}, {
   3.707346547386324*^9, 3.7073465554734583`*^9}, {3.707347308846792*^9, 
   3.707347334660371*^9}, 3.70734751587663*^9, {3.707347745975482*^9, 
   3.7073477495510387`*^9}, {3.7073482083030577`*^9, 3.707348209511145*^9}, {
   3.707349943147318*^9, 3.707349944587491*^9}, {3.707350058545618*^9, 
   3.707350063776136*^9}, {3.7073576026833572`*^9, 3.7073576146899157`*^9}, {
   3.707436285694062*^9, 3.707436306302104*^9}, {3.7088130222211847`*^9, 
   3.7088130436687717`*^9}, 3.708854987451602*^9, {3.708894011418807*^9, 
   3.708894027494871*^9}, {3.708894285891416*^9, 3.7088942898485193`*^9}, {
   3.71277749083963*^9, 3.712777491045217*^9}, 3.7128416719069347`*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "pId2G2", "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), \(\*SubscriptBox[\(\[Delta]\), \(2\)] \
\*SubscriptBox[\(G\), \(2\)]\)]\) power laws, \[Nu]=-1.5\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), \(\*SubscriptBox[\(\[Delta]\), \(2\)] \
\*SubscriptBox[\(G\), \(2\)]\)]\) numerical\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.707351160902293*^9, 3.7073511717012367`*^9}, {
   3.707357563900744*^9, 3.70735757694481*^9}, {3.70881305735504*^9, 
   3.708813074961528*^9}, 3.708854992736253*^9, {3.708894043854151*^9, 
   3.708894044776252*^9}, {3.712777496534382*^9, 3.712777496866035*^9}, 
   3.712841677240808*^9}],

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Pnew", ",", 
     RowBox[{"Abs", "[", "pIG2G2", "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.0011", ",", "0.99"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.11", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["10", "4"]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Line", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
      "\"\<|P(k)|\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(P\), \(lin\)]\)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), \(\*SubscriptBox[\(G\), \(2\)] \
\*SubscriptBox[\(G\), \(2\)]\)]\) power laws, \[Nu]=-1.5\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(I\), \(\*SubscriptBox[\(G\), \(2\)] \
\*SubscriptBox[\(G\), \(2\)]\)]\) numerical\>\""}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.707351160902293*^9, 3.7073511717012367`*^9}, {
   3.707351717732505*^9, 3.707351727651287*^9}, {3.7073574760457363`*^9, 
   3.707357556030096*^9}, {3.7088130858920393`*^9, 3.7088131042943287`*^9}, {
   3.708854997085091*^9, 3.708855018436727*^9}, {3.708894264881968*^9, 
   3.708894265352558*^9}, {3.7127775015625343`*^9, 3.7127775018301086`*^9}, 
   3.7128416816415567`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Formulas for the 1-loop bispectrum", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.693829866141698*^9, 3.6938298973668327`*^9}, {
  3.693830104716571*^9, 3.693830108009963*^9}, {3.693830517079262*^9, 
  3.6938305255236692`*^9}, {3.693928260402923*^9, 3.693928266269287*^9}, {
  3.707355988994753*^9, 3.707355989889447*^9}}],

Cell[CellGroupData[{

Cell["Compiled J ( Not tested for Abs[Im[\[Nu]]]>10 )", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, {
   3.6743250753205633`*^9, 3.674325077506349*^9}, {3.680618360802163*^9, 
   3.6806183667700043`*^9}, {3.68086504702608*^9, 3.6808650503613873`*^9}, {
   3.6834006623847427`*^9, 3.683400674392129*^9}, {3.6951754648720016`*^9, 
   3.695175518625388*^9}, {3.695175708091934*^9, 3.69517571008652*^9}, {
   3.695379842374949*^9, 3.6953798576162243`*^9}, {3.707359379047274*^9, 
   3.7073593799459*^9}, {3.712777521162084*^9, 3.712777524794806*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Needs", "[", "\"\<CompiledFunctionTools`\>\"", "]"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"CompilePrint", "[", "tildeFvec", "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.706913936115623*^9, 3.70691393956115*^9}, {
  3.706915520979723*^9, 3.7069155256692247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GammaC", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"z", ",", "_Complex"}], "}"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "q0", ",", "q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5", ",", 
         "q6", ",", "p1", ",", "p2", ",", "result"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q0", "=", 
         RowBox[{"75122.6331530", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\n", "\t", 
        RowBox[{"q1", "=", 
         RowBox[{"80916.6278952", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\n", "\t", 
        RowBox[{"q2", "=", 
         RowBox[{"36308.2951477", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\n", "\t", 
        RowBox[{"q3", "=", 
         RowBox[{"8687.24529705", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\n", "\t", 
        RowBox[{"q4", "=", 
         RowBox[{"1168.92649479", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\n", "\t", 
        RowBox[{"q5", "=", 
         RowBox[{"83.8676043424", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\n", "\t", 
        RowBox[{"q6", "=", 
         RowBox[{"2.50662827511", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "[", "z", "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"p1", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q0", "+", 
               RowBox[{"q1", " ", "z"}], "+", 
               RowBox[{"q2", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"q3", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"q4", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"q5", " ", 
                SuperscriptBox["z", "5"]}], "+", 
               RowBox[{"q6", " ", 
                SuperscriptBox["z", "6"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"z", "+", "2"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"z", "+", "3"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"z", "+", "4"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"z", "+", "5"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"z", "+", "6"}], ")"}]}], ")"}]}]}], ";", 
           RowBox[{"result", "=", 
            RowBox[{"p1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", "5.5"}], ")"}], 
              RowBox[{"z", "+", "0.5"}]], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "z"}], "-", "5.5"}], "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{"p1", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q0", "+", 
               RowBox[{"q1", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}], "+", 
               RowBox[{"q2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], "2"]}], "+", 
               RowBox[{"q3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], "3"]}], "+", 
               RowBox[{"q4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], "4"]}], "+", 
               RowBox[{"q5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], "5"]}], "+", 
               RowBox[{"q6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], "6"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "z"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "z"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"3", "-", "z"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"4", "-", "z"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"5", "-", "z"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"6", "-", "z"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"7", "-", "z"}], ")"}]}], ")"}]}]}], ";", 
           RowBox[{"p2", "=", 
            RowBox[{"p1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z", "+", "5.5"}], ")"}], 
              RowBox[{"1", "-", "z", "+", "0.5"}]], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z", "-", "5.5"}], "]"}]}]}], ";", 
           RowBox[{"result", "=", 
            FractionBox["\[Pi]", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", "z"}], "]"}], "p2"}]]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "_", "]"}], ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Exp", "[", "_", "]"}], ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "_", "]"}], ",", "_Real"}], "}"}]}], "}"}], ",", 
     " ", "\[IndentingNewLine]", 
     RowBox[{"CompilationTarget", "\[Rule]", "\"\<C\>\""}], ",", 
     RowBox[{"CompilationOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
        ",", 
        RowBox[{"\"\<InlineCompiledFunctions\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<InlineExternalDefinitions\>\"", "\[Rule]", "True"}]}], 
       "}"}]}], ",", 
     RowBox[{"RuntimeOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<CatchMachineOverflow\>\"", "\[Rule]", "False"}], " ", 
        ",", " ", 
        RowBox[{"\"\<CatchMachineUnderflow\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<CatchMachineIntegerOverflow\>\"", "\[Rule]", "False"}], 
        ",", 
        RowBox[{"\"\<CompareWithTolerance\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<EvaluateSymbolically\>\"", "\[Rule]", "False"}]}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp2F1basic", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "_Complex"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", "s", ",", "sold", ",", "eps", ",", "n"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"0.0", "+", 
          RowBox[{"0.0", " ", "I"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{"1.0", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"eps", "=", "1.0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", "0.0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"eps", ">", 
           SuperscriptBox["10", 
            RowBox[{"-", "12"}]]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"sold", "=", "s"}], ";", "\[IndentingNewLine]", 
           RowBox[{"s", "=", 
            RowBox[{"s", "+", "p"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p", "=", 
            RowBox[{"p", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"b", "+", "n"}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"c", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"n", "+", "1"}], ")"}]}]], "z"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"eps", "=", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "sold"}], ")"}], "/", "s"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        "s"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CompilationTarget", "\[Rule]", "\"\<C\>\""}], ",", 
     RowBox[{"CompilationOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
        ",", 
        RowBox[{"\"\<InlineCompiledFunctions\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<InlineExternalDefinitions\>\"", "\[Rule]", "True"}]}], 
       "}"}]}], ",", 
     RowBox[{"RuntimeOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<CatchMachineOverflow\>\"", "\[Rule]", "False"}], " ", 
        ",", " ", 
        RowBox[{"\"\<CatchMachineUnderflow\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<CatchMachineIntegerOverflow\>\"", "\[Rule]", "False"}], 
        ",", 
        RowBox[{"\"\<CompareWithTolerance\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<EvaluateSymbolically\>\"", "\[Rule]", "False"}]}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695215534076531*^9, 3.695215534129006*^9}, {
   3.706885513115892*^9, 3.706885513441537*^9}, 3.7071593284551983`*^9, {
   3.7071593615782433`*^9, 3.707159362162117*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"JFastC", " ", "=", " ", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Nu]1", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]2", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]3", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"epscr", ",", "_Real"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "p1", ",", "p2", ",", "s1", ",", "s2", ",", "s1old", ",", "s2old", 
         ",", "eps", ",", "n", ",", "result"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s1", "=", 
         RowBox[{"0.", "+", 
          RowBox[{"I", " ", "0."}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"p1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"GammaC", "[", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", 
             RowBox[{"GammaC", "[", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "\[Nu]3"}]}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", " ", "\[Nu]2"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", " ", "\[Nu]3"}], "]"}]}], ")"}], "/", 
           RowBox[{"GammaC", "[", 
            RowBox[{"5", "-", 
             RowBox[{"2", " ", "\[Nu]2"}], "-", 
             RowBox[{"2", " ", "\[Nu]3"}]}], "]"}]}], " ", 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"1.5", "-", "\[Nu]2", "-", "\[Nu]3"}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p2", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"GammaC", "[", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "\[Nu]1"}]}], "]"}], " ", 
             RowBox[{"GammaC", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Nu]1", "+", "\[Nu]2", "+", 
                 "\[Nu]3"}], ")"}]}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", " ", "\[Nu]1"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3"}], ")"}]}], 
              "]"}]}], ")"}], "/", 
           RowBox[{"GammaC", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Nu]2"}], "+", 
             RowBox[{"2", " ", "\[Nu]3"}]}], "]"}]}], " ", 
          RowBox[{"y", "^", 
           RowBox[{"(", 
            RowBox[{"1.5", "-", "\[Nu]1", "-", "\[Nu]3"}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s2", "=", 
         RowBox[{"0.", "+", 
          RowBox[{"I", " ", "0."}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"eps", "=", "1."}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", "0.0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"eps", ">", "epscr"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"s1old", "=", "s1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"s2old", "=", "s2"}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"s1", "=", 
            RowBox[{"s1", "+", 
             RowBox[{"p1", " ", 
              RowBox[{"Hyp2F1basic", "[", 
               RowBox[{
                RowBox[{"\[Nu]1", "+", "n"}], ",", 
                RowBox[{"1.5", "-", "\[Nu]2", "+", "n"}], ",", 
                RowBox[{"3", "-", "\[Nu]2", "-", "\[Nu]3", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "y"}]}], "]"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"s2", "=", 
            RowBox[{"s2", "+", 
             RowBox[{"p2", " ", 
              RowBox[{"Hyp2F1basic", "[", 
               RowBox[{
                RowBox[{"\[Nu]2", "+", "n"}], ",", 
                RowBox[{"1.5", "-", "\[Nu]1", "+", "n"}], ",", 
                RowBox[{"\[Nu]2", "+", "\[Nu]3", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "y"}]}], "]"}]}]}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"p1", "=", 
            RowBox[{"p1", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "+", "\[Nu]1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "3", "-", "\[Nu]1", "-", "\[Nu]2", "-", "\[Nu]3", "+", "n"}],
                  ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1.5", "-", "\[Nu]3", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1.5", "-", "\[Nu]2", "+", "n"}], ")"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2.5", "-", "\[Nu]2", "-", "\[Nu]3", "+", "n"}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", "\[Nu]2", "-", "\[Nu]3", "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", "\[Nu]2", "-", "\[Nu]3", "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], " ", "x"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"p2", "=", 
            RowBox[{"p2", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.5", "-", "\[Nu]1", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3", "-", "1.5", "+", 
                  "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "\[Nu]2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "\[Nu]3"}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Nu]2", "+", "\[Nu]3", "-", "0.5", "+", "n"}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Nu]2", "+", "\[Nu]3", "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Nu]2", "+", "\[Nu]3", "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], " ", "x"}]}], 
           ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"eps", "=", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s1", "-", "s2", "-", "s1old", "+", "s2old"}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"s1", "-", "s2"}], ")"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Sec", "[", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Nu]2", "+", "\[Nu]3"}], ")"}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"\[Pi]", "^", "2"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "-", "s2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        "result"}]}], "\[IndentingNewLine]", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"GammaC", "[", "_", "]"}], ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sec", "[", "_", "]"}], ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Abs", "[", "_", "]"}], ",", "_Real"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "_", "]"}], ",", "_Complex"}], "}"}]}], "}"}], 
     "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
     RowBox[{"CompilationTarget", "\[Rule]", "\"\<C\>\""}], ",", 
     RowBox[{"CompilationOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
        ",", 
        RowBox[{"\"\<InlineCompiledFunctions\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<InlineExternalDefinitions\>\"", "\[Rule]", "True"}]}], 
       "}"}]}], ",", 
     RowBox[{"RuntimeOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<CatchMachineOverflow\>\"", "\[Rule]", "False"}], " ", 
        ",", " ", 
        RowBox[{"\"\<CatchMachineUnderflow\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<CatchMachineIntegerOverflow\>\"", "\[Rule]", "False"}], 
        ",", 
        RowBox[{"\"\<CompareWithTolerance\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<EvaluateSymbolically\>\"", "\[Rule]", "False"}]}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.706624598152495*^9, 3.706624672788302*^9}, {
   3.706624720967523*^9, 3.706624787607315*^9}, {3.706625087366805*^9, 
   3.706625101717272*^9}, {3.706961373883312*^9, 3.706961410833869*^9}, {
   3.7069615353298607`*^9, 3.706961546721183*^9}, {3.706961616015727*^9, 
   3.706961620542633*^9}, 3.7069622761601267`*^9, {3.7069623449036827`*^9, 
   3.706962349030394*^9}, {3.706962812210396*^9, 3.706962813121923*^9}, 
   3.706962950688211*^9, {3.706968382685891*^9, 3.706968383693604*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J function numerical check", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, 
   3.674325676318212*^9, 3.6744341501325274`*^9, 3.674434666964209*^9, {
   3.706045082806159*^9, 3.7060450834262667`*^9}, {3.707179424139291*^9, 
   3.707179424858473*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "3"]}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["q", "2"], ")"}], 
          RowBox[{"0.9", "+", 
           RowBox[{"3", "I"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "-", 
            RowBox[{"2", " ", "q", " ", "\[Mu]"}]}], ")"}], 
          RowBox[{"0.6", "+", "I"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", "y", "+", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x", "-", "y"}], ")"}], " ", 
             "\[Mu]"}], "+", 
            RowBox[{"q", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], "+", 
               RowBox[{"2", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "y"}], ")"}]}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
          RowBox[{"1", "+", 
           RowBox[{"1.3", "I"}]}]]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", "0.3"}], ",", 
        RowBox[{"y", "\[Rule]", "0.8"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "1000"}], "}"}], ",", 
     RowBox[{"MaxPoints", "\[Rule]", "1000000"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}], "//", "Quiet"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.671934315600029*^9, 3.671934402021348*^9}, {
   3.671934438348007*^9, 3.671934485104087*^9}, {3.6719345268892393`*^9, 
   3.6719345723544483`*^9}, 3.671934628440845*^9, {3.671934664436743*^9, 
   3.671934672306448*^9}, {3.6719347028529997`*^9, 3.671934757115299*^9}, 
   3.671934867331756*^9, {3.671934903398807*^9, 3.67193490395128*^9}, {
   3.671934952293634*^9, 3.671934966134471*^9}, {3.671966781249158*^9, 
   3.671966805630211*^9}, {3.6719674237323093`*^9, 3.671967427856029*^9}, {
   3.671967578828402*^9, 3.671967638295038*^9}, 3.67196790238064*^9, {
   3.67196795558971*^9, 3.6719679903541*^9}, {3.671968028968014*^9, 
   3.671968042744917*^9}, {3.6719681567650223`*^9, 3.671968160705591*^9}, 
   3.671968212386867*^9, 3.671968480562718*^9, {3.6719686638120737`*^9, 
   3.6719686673964453`*^9}, {3.671968802506562*^9, 3.671968824650769*^9}, {
   3.67197641727563*^9, 3.67197642731026*^9}, {3.6719764714156227`*^9, 
   3.671976480794729*^9}, {3.6719765607638407`*^9, 3.6719765615979137`*^9}, {
   3.674325855742401*^9, 3.674325866448842*^9}, 3.6743259531693163`*^9, {
   3.674326041426756*^9, 3.6743260474591427`*^9}, 3.674326139798675*^9, {
   3.674822008256981*^9, 3.674822008375917*^9}, 3.674822120228558*^9, {
   3.67482245931735*^9, 3.674822459585712*^9}, {3.6748225180396633`*^9, 
   3.674822564128004*^9}, {3.67482262098295*^9, 3.674822621125628*^9}, 
   3.674822772289011*^9, {3.677855038889653*^9, 3.677855038977429*^9}, {
   3.680786410110455*^9, 3.680786505479474*^9}, {3.682445596843973*^9, 
   3.682445606837735*^9}, {3.68244565331868*^9, 3.68244567832769*^9}, {
   3.682445785326724*^9, 3.682445786307396*^9}, 3.682445835455967*^9, 
   3.6824469808727493`*^9, {3.682447039355689*^9, 3.682447039673634*^9}, {
   3.6833938050622168`*^9, 3.6833938267415943`*^9}, 3.683393880047956*^9, {
   3.683393941114401*^9, 3.683394000199753*^9}, {3.683394188661414*^9, 
   3.683394306255209*^9}, {3.6833944434604692`*^9, 3.683394445824478*^9}, {
   3.6833991141974573`*^9, 3.6833991500596313`*^9}, {3.6833992612183437`*^9, 
   3.683399276025497*^9}, 3.683399866654763*^9, {3.683400275900786*^9, 
   3.683400351535529*^9}, {3.705865185764738*^9, 3.705865202481839*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.92150100000000012556711226352490484715`6.6140522433727496", ",", 
   RowBox[{"0.01760007916051361`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.003706456426461618`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.671934396376341*^9, 3.6719344049497023`*^9}, 
   3.671934463988474*^9, {3.671934523544383*^9, 3.6719345740421267`*^9}, 
   3.6719346306756973`*^9, {3.671934669158885*^9, 3.671934672818877*^9}, {
   3.6719347050136967`*^9, 3.671934757554796*^9}, 3.671934870952886*^9, 
   3.671934907531068*^9, {3.671934958090064*^9, 3.671934970046801*^9}, 
   3.671966807308435*^9, 3.671967429947818*^9, {3.671967587823454*^9, 
   3.6719676403327827`*^9}, 3.671967904535945*^9, {3.6719679563863583`*^9, 
   3.671967992648787*^9}, 3.671968176697546*^9, 3.671968231679041*^9, 
   3.671968430839114*^9, {3.671968467633377*^9, 3.671968486784761*^9}, 
   3.671968668263731*^9, {3.671968805313595*^9, 3.671968825495377*^9}, {
   3.671976469779978*^9, 3.671976486150585*^9}, 3.671976566844673*^9, 
   3.6719769644810457`*^9, 3.671979256070465*^9, 3.671979334106677*^9, 
   3.671979501992846*^9, 3.672027206565866*^9, {3.674325853142166*^9, 
   3.674325871087994*^9}, 3.6743259578850307`*^9, 3.6743260544990273`*^9, 
   3.67432614468821*^9, 3.674326558432761*^9, 3.674327062038937*^9, 
   3.67432762400947*^9, 3.674821869407958*^9, 3.6748219791864023`*^9, 
   3.6748220134569473`*^9, 3.674822147622304*^9, {3.674822506580119*^9, 
   3.6748225539238167`*^9}, 3.674822590339909*^9, 3.674822625363675*^9, 
   3.674822777763607*^9, 3.674925180566787*^9, 3.6749340228636703`*^9, 
   3.674937612031602*^9, 3.6749482572242517`*^9, 3.675087799359598*^9, 
   3.675097937225606*^9, 3.675098364517089*^9, 3.675101705349929*^9, 
   3.676177788086109*^9, 3.676179059185074*^9, 3.676285795823737*^9, 
   3.677854978683712*^9, 3.6778550536728687`*^9, 3.677861934900825*^9, 
   3.67877402969172*^9, 3.680263981033752*^9, 3.680786263766768*^9, {
   3.6807864200755463`*^9, 3.680786514826455*^9}, 3.6814927641397038`*^9, 
   3.6820144339801073`*^9, 3.682267438982526*^9, 3.682445602466731*^9, {
   3.682445646037743*^9, 3.6824456745201073`*^9}, 3.682445739484386*^9, 
   3.682445822310547*^9, 3.682445879343266*^9, {3.682447030388817*^9, 
   3.6824470465735064`*^9}, 3.682855064736871*^9, 3.683031449899206*^9, 
   3.6833937733550177`*^9, {3.683393812663568*^9, 3.683393836053142*^9}, {
   3.683393935967228*^9, 3.6833940100056133`*^9}, {3.6833941966829357`*^9, 
   3.683394289413122*^9}, 3.6833943406240892`*^9, 3.6833944526773243`*^9, 
   3.683399155272297*^9, 3.683399198342523*^9, 3.683399239028377*^9, {
   3.683399270387967*^9, 3.6833992799836063`*^9}, 3.6833998725379887`*^9, 
   3.68339990858637*^9, {3.683400280546459*^9, 3.683400356900724*^9}, 
   3.686508358373139*^9, 3.6867373773457203`*^9, 3.688316014309319*^9, 
   3.694541970196577*^9, 3.705359814776659*^9, 3.705865123045329*^9, 
   3.705865206940111*^9, 3.706026442002714*^9, 3.706045091757702*^9, 
   3.706102378958694*^9, 3.7063196471558113`*^9, 3.7063570150762444`*^9, 
   3.7065270759696836`*^9, 3.7066367496844873`*^9, 3.706733160565708*^9, 
   3.70772308537652*^9, 3.707731224951839*^9, 3.707765699218419*^9, 
   3.70819316118546*^9, 3.7127775678465853`*^9, 3.712841702574729*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]1", "=", 
   RowBox[{"0.9", "+", 
    RowBox[{"3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]2", "=", 
   RowBox[{"0.6", "+", "I"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]3", "=", 
   RowBox[{"1", "+", 
    RowBox[{"1.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "\[Nu]3"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3", "-", 
        RowBox[{"3", "/", "2"}]}], "]"}]}], 
     RowBox[{"4", 
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"Gamma", "[", "\[Nu]1", "]"}], 
      RowBox[{"Gamma", "[", "\[Nu]2", "]"}]}]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", 
        RowBox[{"\[Nu]1", "-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], 
        RowBox[{"\[Nu]2", "-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", 
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}]}], "+", 
          RowBox[{"y", " ", "u"}]}], ")"}], 
        RowBox[{
         RowBox[{"3", "/", "2"}], "-", "\[Nu]1", "-", "\[Nu]2", "-", 
         "\[Nu]3"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"1.5", "-", "\[Nu]3"}], ",", 
         RowBox[{
          RowBox[{"-", "1.5"}], "+", "\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3"}],
          ",", "1.5", ",", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"u", 
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}]}], 
           RowBox[{
            RowBox[{"x", 
             RowBox[{"(", 
              RowBox[{"1", "-", "u"}], ")"}]}], "+", 
            RowBox[{"y", " ", "u"}]}]]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "//", 
   "AbsoluteTiming"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3", ",", "x", ",", "y"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.69454199087774*^9, 3.694542090651759*^9}, {
  3.694542256510014*^9, 3.694542509934312*^9}, {3.6945425772734222`*^9, 
  3.6945425859101267`*^9}, {3.7058651598673267`*^9, 3.705865176918515*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1146189999999999986624032999316114001`5.079856528390917", ",", 
   RowBox[{"0.01760008535832617`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.003706461594096357`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.694542331878875*^9, 3.694542405431757*^9}, {
   3.694542438600987*^9, 3.694542510411598*^9}, {3.6945425808679867`*^9, 
   3.6945426137423277`*^9}, {3.705359815903822*^9, 3.705359822133066*^9}, 
   3.705865126554191*^9, {3.705865162157968*^9, 3.7058651773653316`*^9}, 
   3.705865210416052*^9, 3.706026448476902*^9, 3.706045092124683*^9, 
   3.70610238103642*^9, 3.706319648570093*^9, 3.706357017486524*^9, 
   3.706527076188599*^9, 3.706636751410534*^9, 3.7067331608245564`*^9, 
   3.707723085755251*^9, 3.707731225227255*^9, 3.707765699429236*^9, 
   3.708193162673047*^9, {3.712777569248746*^9, 3.712777573926412*^9}, 
   3.712841702997026*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"JFastC", "[", 
   RowBox[{
    RowBox[{"0.9", "+", 
     RowBox[{"3", "I"}]}], ",", 
    RowBox[{"0.6", "+", "I"}], ",", 
    RowBox[{"1", "+", 
     RowBox[{"1.3", "I"}]}], ",", "0.3", ",", "0.8", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "8"}]]}], "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.683393784869965*^9, 3.683393836011305*^9}, 
   3.683393886887134*^9, {3.683394467126234*^9, 3.683394494819475*^9}, {
   3.683394581513926*^9, 3.683394582736362*^9}, {3.68339504012738*^9, 
   3.683395096888083*^9}, {3.683396256683935*^9, 3.683396280531932*^9}, {
   3.683396433329722*^9, 3.683396456226111*^9}, {3.683399170541544*^9, 
   3.683399171066409*^9}, 3.683400625689968*^9, 3.705359844314155*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0005349999999999999937896899560030306`2.7489536953008527", ",", 
   RowBox[{"0.01760008535014927`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0037064615951123824`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.68339378617735*^9, {3.683393816626237*^9, 3.683393840287551*^9}, 
   3.6833943408095913`*^9, 3.683394378886149*^9, {3.683394468102992*^9, 
   3.6833944951895113`*^9}, 3.683394583128193*^9, 3.6833946533466797`*^9, {
   3.683395042670059*^9, 3.683395097678731*^9}, {3.683396257740026*^9, 
   3.6833962809269543`*^9}, {3.6833964218347807`*^9, 3.683396464579441*^9}, 
   3.683399171464159*^9, {3.683399214201743*^9, 3.683399241543051*^9}, 
   3.6833999108273277`*^9, 3.6834003712946873`*^9, {3.6834006260934267`*^9, 
   3.683400631610312*^9}, 3.686508361742786*^9, 3.6867373777838507`*^9, 
   3.688316014879613*^9, {3.6945426059237127`*^9, 3.694542617070682*^9}, {
   3.70535984005363*^9, 3.7053598484144506`*^9}, {3.705865144485091*^9, 
   3.7058651794223537`*^9}, 3.70586521451528*^9, {3.706026459310231*^9, 
   3.706026474071834*^9}, 3.706045092499957*^9, 3.706102383259306*^9, 
   3.70631965016514*^9, 3.706357021791497*^9, 3.7065270812773533`*^9, {
   3.70663675453928*^9, 3.706636757874885*^9}, 3.7067331615340767`*^9, 
   3.707723085771886*^9, 3.7077312253608627`*^9, 3.707765700785692*^9, 
   3.708193163700148*^9, 3.712777578241199*^9, 3.712841703122197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "3"]}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["q", "2"], ")"}], "0.9"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"], "-", 
            RowBox[{"2", " ", "q", " ", "\[Mu]"}]}], ")"}], 
          RowBox[{"0.6", "+", "I"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", "y", "+", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x", "-", "y"}], ")"}], " ", 
             "\[Mu]"}], "+", 
            RowBox[{"q", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], "+", 
               RowBox[{"2", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "y"}], ")"}]}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], "1"]}], ")"}]}], 
      "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", "0.3"}], ",", 
        RowBox[{"y", "\[Rule]", "0.8"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "1000"}], "}"}], ",", 
     RowBox[{"MaxPoints", "\[Rule]", "1000000"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}], "//", "Quiet"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.671934315600029*^9, 3.671934402021348*^9}, {
   3.671934438348007*^9, 3.671934485104087*^9}, {3.6719345268892393`*^9, 
   3.6719345723544483`*^9}, 3.671934628440845*^9, {3.671934664436743*^9, 
   3.671934672306448*^9}, {3.6719347028529997`*^9, 3.671934757115299*^9}, 
   3.671934867331756*^9, {3.671934903398807*^9, 3.67193490395128*^9}, {
   3.671934952293634*^9, 3.671934966134471*^9}, {3.671966781249158*^9, 
   3.671966805630211*^9}, {3.6719674237323093`*^9, 3.671967427856029*^9}, {
   3.671967578828402*^9, 3.671967638295038*^9}, 3.67196790238064*^9, {
   3.67196795558971*^9, 3.6719679903541*^9}, {3.671968028968014*^9, 
   3.671968042744917*^9}, {3.6719681567650223`*^9, 3.671968160705591*^9}, 
   3.671968212386867*^9, 3.671968480562718*^9, {3.6719686638120737`*^9, 
   3.6719686673964453`*^9}, {3.671968802506562*^9, 3.671968824650769*^9}, {
   3.67197641727563*^9, 3.67197642731026*^9}, {3.6719764714156227`*^9, 
   3.671976480794729*^9}, {3.6719765607638407`*^9, 3.6719765615979137`*^9}, {
   3.674325855742401*^9, 3.674325866448842*^9}, 3.6743259531693163`*^9, {
   3.674326041426756*^9, 3.6743260474591427`*^9}, 3.674326139798675*^9, {
   3.674822008256981*^9, 3.674822008375917*^9}, 3.674822120228558*^9, {
   3.67482245931735*^9, 3.674822459585712*^9}, {3.6748225180396633`*^9, 
   3.674822564128004*^9}, {3.67482262098295*^9, 3.674822621125628*^9}, 
   3.674822772289011*^9, {3.677855038889653*^9, 3.677855038977429*^9}, {
   3.680786410110455*^9, 3.680786505479474*^9}, {3.682445596843973*^9, 
   3.682445606837735*^9}, {3.68244565331868*^9, 3.68244567832769*^9}, {
   3.682445785326724*^9, 3.682445786307396*^9}, 3.682445835455967*^9, 
   3.6824469808727493`*^9, {3.682447039355689*^9, 3.682447039673634*^9}, {
   3.6833938050622168`*^9, 3.6833938267415943`*^9}, 3.683393880047956*^9, {
   3.683393941114401*^9, 3.683394000199753*^9}, {3.683394188661414*^9, 
   3.683394306255209*^9}, {3.6833944434604692`*^9, 3.683394445824478*^9}, {
   3.6833991141974573`*^9, 3.6833991500596313`*^9}, {3.6833992612183437`*^9, 
   3.683399276025497*^9}, 3.683399866654763*^9, {3.683400275900786*^9, 
   3.683400351535529*^9}, {3.686508385663522*^9, 3.686508392809133*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.94411799999999956867213768418878316879`6.794687335539578", ",", 
   RowBox[{"0.061798655094542694`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.05550972477714888`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.671934396376341*^9, 3.6719344049497023`*^9}, 
   3.671934463988474*^9, {3.671934523544383*^9, 3.6719345740421267`*^9}, 
   3.6719346306756973`*^9, {3.671934669158885*^9, 3.671934672818877*^9}, {
   3.6719347050136967`*^9, 3.671934757554796*^9}, 3.671934870952886*^9, 
   3.671934907531068*^9, {3.671934958090064*^9, 3.671934970046801*^9}, 
   3.671966807308435*^9, 3.671967429947818*^9, {3.671967587823454*^9, 
   3.6719676403327827`*^9}, 3.671967904535945*^9, {3.6719679563863583`*^9, 
   3.671967992648787*^9}, 3.671968176697546*^9, 3.671968231679041*^9, 
   3.671968430839114*^9, {3.671968467633377*^9, 3.671968486784761*^9}, 
   3.671968668263731*^9, {3.671968805313595*^9, 3.671968825495377*^9}, {
   3.671976469779978*^9, 3.671976486150585*^9}, 3.671976566844673*^9, 
   3.6719769644810457`*^9, 3.671979256070465*^9, 3.671979334106677*^9, 
   3.671979501992846*^9, 3.672027206565866*^9, {3.674325853142166*^9, 
   3.674325871087994*^9}, 3.6743259578850307`*^9, 3.6743260544990273`*^9, 
   3.67432614468821*^9, 3.674326558432761*^9, 3.674327062038937*^9, 
   3.67432762400947*^9, 3.674821869407958*^9, 3.6748219791864023`*^9, 
   3.6748220134569473`*^9, 3.674822147622304*^9, {3.674822506580119*^9, 
   3.6748225539238167`*^9}, 3.674822590339909*^9, 3.674822625363675*^9, 
   3.674822777763607*^9, 3.674925180566787*^9, 3.6749340228636703`*^9, 
   3.674937612031602*^9, 3.6749482572242517`*^9, 3.675087799359598*^9, 
   3.675097937225606*^9, 3.675098364517089*^9, 3.675101705349929*^9, 
   3.676177788086109*^9, 3.676179059185074*^9, 3.676285795823737*^9, 
   3.677854978683712*^9, 3.6778550536728687`*^9, 3.677861934900825*^9, 
   3.67877402969172*^9, 3.680263981033752*^9, 3.680786263766768*^9, {
   3.6807864200755463`*^9, 3.680786514826455*^9}, 3.6814927641397038`*^9, 
   3.6820144339801073`*^9, 3.682267438982526*^9, 3.682445602466731*^9, {
   3.682445646037743*^9, 3.6824456745201073`*^9}, 3.682445739484386*^9, 
   3.682445822310547*^9, 3.682445879343266*^9, {3.682447030388817*^9, 
   3.6824470465735064`*^9}, 3.682855064736871*^9, 3.683031449899206*^9, 
   3.6833937733550177`*^9, {3.683393812663568*^9, 3.683393836053142*^9}, {
   3.683393935967228*^9, 3.6833940100056133`*^9}, {3.6833941966829357`*^9, 
   3.683394289413122*^9}, 3.6833943406240892`*^9, 3.6833944526773243`*^9, 
   3.683399155272297*^9, 3.683399198342523*^9, 3.683399239028377*^9, {
   3.683399270387967*^9, 3.6833992799836063`*^9}, 3.6833998725379887`*^9, 
   3.68339990858637*^9, {3.683400280546459*^9, 3.683400356900724*^9}, 
   3.686508358373139*^9, {3.686508389669785*^9, 3.686508399969235*^9}, 
   3.686737383790288*^9, 3.6883160212342176`*^9, 3.705359868245038*^9, 
   3.705865228188912*^9, 3.7060264920897713`*^9, 3.706045100511344*^9, 
   3.706102391930458*^9, 3.706319656991947*^9, 3.706357028808221*^9, 
   3.706527086263508*^9, 3.706636765475769*^9, 3.707723091574718*^9, 
   3.707731229379488*^9, 3.712777589147224*^9, 3.7128417186489687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"JFastC", "[", 
   RowBox[{"0.9", ",", 
    RowBox[{"0.6", "+", "I"}], ",", "0.9999999", ",", "0.3", ",", "0.8", ",", 
    
    SuperscriptBox["10", 
     RowBox[{"-", "8"}]]}], "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.683393784869965*^9, 3.683393836011305*^9}, 
   3.683393886887134*^9, {3.683394467126234*^9, 3.683394494819475*^9}, {
   3.683394581513926*^9, 3.683394582736362*^9}, {3.68339504012738*^9, 
   3.683395096888083*^9}, {3.683396256683935*^9, 3.683396280531932*^9}, {
   3.683396433329722*^9, 3.683396456226111*^9}, {3.683399170541544*^9, 
   3.683399171066409*^9}, 3.683400625689968*^9, {3.686508439711638*^9, 
   3.6865084438935127`*^9}, {3.7053598659635878`*^9, 3.705359894591223*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00005599999999999999915996015675823116`1.7687879402858244", ",", 
   RowBox[{"0.06179864324426516`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.05550969731187944`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.68339378617735*^9, {3.683393816626237*^9, 3.683393840287551*^9}, 
   3.6833943408095913`*^9, 3.683394378886149*^9, {3.683394468102992*^9, 
   3.6833944951895113`*^9}, 3.683394583128193*^9, 3.6833946533466797`*^9, {
   3.683395042670059*^9, 3.683395097678731*^9}, {3.683396257740026*^9, 
   3.6833962809269543`*^9}, {3.6833964218347807`*^9, 3.683396464579441*^9}, 
   3.683399171464159*^9, {3.683399214201743*^9, 3.683399241543051*^9}, 
   3.6833999108273277`*^9, 3.6834003712946873`*^9, {3.6834006260934267`*^9, 
   3.683400631610312*^9}, 3.686508361742786*^9, {3.686508440185137*^9, 
   3.686508444187332*^9}, 3.686737384072747*^9, 3.688316021567518*^9, {
   3.705359872054542*^9, 3.705359895181088*^9}, 3.705865228464033*^9, 
   3.706026493970333*^9, 3.706045100833521*^9, 3.706102392208425*^9, 
   3.7063196572637653`*^9, 3.70635702894753*^9, 3.706527086380432*^9, 
   3.706636765580168*^9, 3.707723091670198*^9, 3.7077312294791803`*^9, 
   3.712777589429185*^9, 3.712841718998618*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symmetries of J and recursion relations", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, 
   3.674325676318212*^9, 3.6744341501325274`*^9, 3.674434666964209*^9, {
   3.68340051543686*^9, 3.683400518796505*^9}, {3.706026522324437*^9, 
   3.706026526305987*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "related", " ", "to", " ", "the", " ", "star"}], 
    "-", 
    RowBox[{"triangle", " ", "duality"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"0.2", "+", 
      RowBox[{"3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n2", "=", 
     RowBox[{"1.2", "+", 
      RowBox[{"4", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n3", "=", 
     RowBox[{"0.423", "-", 
      RowBox[{"0.532", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x", "=", "0.45"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y", "=", "0.9"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"JFastC", "[", 
    RowBox[{
    "n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "0.0000001"}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    FractionBox[
     RowBox[{"J2", "[", 
      RowBox[{"1", ",", "n1", ",", "n2"}], "]"}], 
     RowBox[{"J2", "[", 
      RowBox[{"1", ",", 
       RowBox[{"n1", "+", "n2", "+", "n3", "-", "1.5"}], ",", 
       RowBox[{"3", "-", "n1", "-", "n2"}]}], "]"}]], 
    SuperscriptBox["y", 
     RowBox[{"-", "n3"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{
      RowBox[{"n1", "+", "n2", "+", "n3", "-", "1.5"}], ",", 
      RowBox[{"1.5", "-", "n2"}], ",", 
      RowBox[{"1.5", "-", "n1"}], ",", 
      RowBox[{"1", "/", "y"}], ",", 
      RowBox[{"x", "/", "y"}], ",", "0.0000001"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox[
     RowBox[{"J2", "[", 
      RowBox[{"1", ",", "n1", ",", "n2"}], "]"}], 
     RowBox[{"J2", "[", 
      RowBox[{"1", ",", 
       RowBox[{"n1", "+", "n2", "+", "n3", "-", "1.5"}], ",", 
       RowBox[{"3", "-", "n1", "-", "n2"}]}], "]"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{
      RowBox[{"1.5", "-", "n2"}], ",", 
      RowBox[{"1.5", "-", "n1"}], ",", 
      RowBox[{"n1", "+", "n2", "+", "n3", "-", "1.5"}], ",", "x", ",", "y", 
      ",", "0.000000001"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708458849301756*^9, 3.7084589077730293`*^9}, {
  3.708458938482883*^9, 3.708458970983285*^9}, {3.708459074454006*^9, 
  3.70845909689203*^9}, {3.70845918797066*^9, 3.708459210127927*^9}, {
  3.70845941855585*^9, 3.7084595339840307`*^9}, {3.7084621409322243`*^9, 
  3.70846225718456*^9}, {3.708462323707295*^9, 3.708462330521564*^9}, {
  3.708462597112384*^9, 3.708462601230989*^9}, {3.708462728579026*^9, 
  3.708462762264134*^9}, {3.709068792203929*^9, 3.709068859583768*^9}, {
  3.709068892353653*^9, 3.7090689110255203`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00014612814024499073`"}], "+", 
  RowBox[{"0.001171176839893511`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.708458885696967*^9, 3.708458897889044*^9}, {
   3.708458944840024*^9, 3.708458974261443*^9}, {3.708459078655991*^9, 
   3.708459099771311*^9}, {3.708459189037294*^9, 3.708459213489503*^9}, {
   3.708459420192083*^9, 3.708459495748571*^9}, 3.70846214507617*^9, {
   3.708462180385963*^9, 3.708462257543028*^9}, 3.7084623248427267`*^9, {
   3.7084625981278477`*^9, 3.7084626017476263`*^9}, {3.708462741518351*^9, 
   3.708462762667213*^9}, {3.709068786293892*^9, 3.709068859938651*^9}, {
   3.7090688927578583`*^9, 3.7090689113469133`*^9}, 3.71277760723239*^9, {
   3.712841748127372*^9, 3.712841752818533*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00014612814861586867`"}], "+", 
  RowBox[{"0.0011711767955350598`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.708458885696967*^9, 3.708458897889044*^9}, {
   3.708458944840024*^9, 3.708458974261443*^9}, {3.708459078655991*^9, 
   3.708459099771311*^9}, {3.708459189037294*^9, 3.708459213489503*^9}, {
   3.708459420192083*^9, 3.708459495748571*^9}, 3.70846214507617*^9, {
   3.708462180385963*^9, 3.708462257543028*^9}, 3.7084623248427267`*^9, {
   3.7084625981278477`*^9, 3.7084626017476263`*^9}, {3.708462741518351*^9, 
   3.708462762667213*^9}, {3.709068786293892*^9, 3.709068859938651*^9}, {
   3.7090688927578583`*^9, 3.7090689113469133`*^9}, 3.71277760723239*^9, {
   3.712841748127372*^9, 3.7128417528292627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00014612814020933002`"}], "+", 
  RowBox[{"0.0011711768441622257`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.708458885696967*^9, 3.708458897889044*^9}, {
   3.708458944840024*^9, 3.708458974261443*^9}, {3.708459078655991*^9, 
   3.708459099771311*^9}, {3.708459189037294*^9, 3.708459213489503*^9}, {
   3.708459420192083*^9, 3.708459495748571*^9}, 3.70846214507617*^9, {
   3.708462180385963*^9, 3.708462257543028*^9}, 3.7084623248427267`*^9, {
   3.7084625981278477`*^9, 3.7084626017476263`*^9}, {3.708462741518351*^9, 
   3.708462762667213*^9}, {3.709068786293892*^9, 3.709068859938651*^9}, {
   3.7090688927578583`*^9, 3.7090689113469133`*^9}, 3.71277760723239*^9, {
   3.712841748127372*^9, 3.712841752835094*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Jreg1", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "x_", ",", "y_", ",", 
     "e_"}], "]"}], ":=", 
   RowBox[{"JFastC", "[", 
    RowBox[{
    "\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3", ",", "x", ",", "y", ",", "e"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jreg2", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "x_", ",", "y_", ",", 
     "e_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["y", 
     RowBox[{
      RowBox[{"3", "/", "2"}], "-", "\[Nu]1", "-", "\[Nu]2", "-", "\[Nu]3"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{"\[Nu]1", ",", "\[Nu]3", ",", "\[Nu]2", ",", 
      RowBox[{"x", "/", "y"}], ",", 
      RowBox[{"1", "/", "y"}], ",", "e"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jreg3", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "x_", ",", "y_", ",", 
     "e_"}], "]"}], ":=", 
   RowBox[{"JFastC", "[", 
    RowBox[{
    "\[Nu]2", ",", "\[Nu]1", ",", "\[Nu]3", ",", "y", ",", "x", ",", "e"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jreg4", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "x_", ",", "y_", ",", 
     "e_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{"3", "/", "2"}], "-", "\[Nu]1", "-", "\[Nu]2", "-", "\[Nu]3"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{"\[Nu]2", ",", "\[Nu]3", ",", "\[Nu]1", ",", 
      RowBox[{"y", "/", "x"}], ",", 
      RowBox[{"1", "/", "x"}], ",", "e"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jreg5", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "x_", ",", "y_", ",", 
     "e_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["y", 
     RowBox[{
      RowBox[{"3", "/", "2"}], "-", "\[Nu]1", "-", "\[Nu]2", "-", "\[Nu]3"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{"\[Nu]3", ",", "\[Nu]1", ",", "\[Nu]2", ",", 
      RowBox[{"1", "/", "y"}], ",", 
      RowBox[{"x", "/", "y"}], ",", "e"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jreg6", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "x_", ",", "y_", ",", 
     "e_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{"3", "/", "2"}], "-", "\[Nu]1", "-", "\[Nu]2", "-", "\[Nu]3"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{"\[Nu]3", ",", "\[Nu]2", ",", "\[Nu]1", ",", 
      RowBox[{"1", "/", "x"}], ",", 
      RowBox[{"y", "/", "x"}], ",", "e"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682371827264758*^9, 3.682371932295199*^9}, {
  3.682371964966283*^9, 3.6823720286489973`*^9}, {3.6823720946031713`*^9, 
  3.682372097418077*^9}, {3.682372136620037*^9, 3.68237216514799*^9}, {
  3.6823722104223967`*^9, 3.682372233534234*^9}, {3.682372286411643*^9, 
  3.682372319884973*^9}, {3.6823724035521393`*^9, 3.682372409039369*^9}, {
  3.705360006363019*^9, 3.70536001909481*^9}, {3.705370581872048*^9, 
  3.7053705934150057`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"2.2", "+", 
    RowBox[{"3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{"1.2", "+", 
    RowBox[{"2", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", 
   RowBox[{"0.45", "+", 
    RowBox[{"1.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", "0.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"precision", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "8"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jreg1", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "precision"}],
    "]"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jreg2", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "precision"}],
    "]"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jreg3", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "precision"}],
    "]"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jreg4", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "precision"}],
    "]"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jreg5", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "precision"}],
    "]"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jreg6", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "precision"}],
    "]"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", "precision"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.682370468693276*^9, 3.68237050518725*^9}, {
   3.6823705504404783`*^9, 3.682370565457649*^9}, 3.682370599315073*^9, {
   3.682370643691867*^9, 3.682370645509761*^9}, {3.6823707245735083`*^9, 
   3.682370731474822*^9}, 3.6823708439713173`*^9, {3.682370874847431*^9, 
   3.6823708881449833`*^9}, {3.682370922960279*^9, 3.682370971228335*^9}, {
   3.6823710305800123`*^9, 3.68237110573864*^9}, {3.68237114063144*^9, 
   3.682371169218211*^9}, {3.6823712139396667`*^9, 3.6823712447475567`*^9}, {
   3.682371279616885*^9, 3.682371296904217*^9}, {3.68237204664118*^9, 
   3.682372059097067*^9}, 3.682372449209579*^9, {3.682372481556445*^9, 
   3.682372533646337*^9}, {3.682372771553816*^9, 3.6823727725703983`*^9}, {
   3.6823730349707613`*^9, 3.6823731834433203`*^9}, {3.6823732598831*^9, 
   3.682373261448764*^9}, {3.682373429346094*^9, 3.682373462032228*^9}, 
   3.682378522737471*^9, 3.682378561281551*^9, {3.682378594920405*^9, 
   3.682378621435103*^9}, {3.6823797318959703`*^9, 3.682379735959942*^9}, {
   3.682379800276943*^9, 3.6823798518112288`*^9}, {3.682379942539899*^9, 
   3.6823799861611567`*^9}, {3.682381516462594*^9, 3.682381517379034*^9}, {
   3.682381604454809*^9, 3.682381745910741*^9}, {3.6823817846423397`*^9, 
   3.68238184640287*^9}, 3.682381897231576*^9, {3.6823819818895063`*^9, 
   3.6823820137006397`*^9}, {3.682382908819673*^9, 3.682382918024592*^9}, 
   3.6823829790918617`*^9, {3.682519459232471*^9, 3.6825194618639174`*^9}, {
   3.68255925668793*^9, 3.682559272612526*^9}, {3.682559307345593*^9, 
   3.682559310661882*^9}, {3.682559363390582*^9, 3.68255940364517*^9}, {
   3.682559451519392*^9, 3.68255948638262*^9}, {3.682559552196636*^9, 
   3.682559566935747*^9}, 3.682566845337514*^9, {3.682568276634491*^9, 
   3.682568278720016*^9}, {3.68256831025953*^9, 3.682568312464697*^9}, {
   3.682610381267754*^9, 3.682610424611868*^9}, {3.682692098502989*^9, 
   3.682692110440403*^9}, 3.682692812483755*^9, {3.682692855479101*^9, 
   3.68269286687566*^9}, {3.682692903341786*^9, 3.6826929207129307`*^9}, 
   3.68269328505403*^9, {3.6826937247696*^9, 3.6826937327154417`*^9}, {
   3.682693830811057*^9, 3.6826938343444633`*^9}, {3.6826944859328814`*^9, 
   3.682694518234029*^9}, {3.682859128074917*^9, 3.6828591295996237`*^9}, {
   3.682865162569559*^9, 3.682865167796447*^9}, 3.682865928873394*^9, {
   3.682866002445771*^9, 3.682866007262998*^9}, {3.683394941388961*^9, 
   3.683394944080989*^9}, {3.6834004218377123`*^9, 3.683400425251095*^9}, {
   3.683400541493101*^9, 3.6834005470746717`*^9}, {3.7058648106480703`*^9, 
   3.705864810872764*^9}, {3.7058649424278708`*^9, 3.7058650603741426`*^9}, {
   3.706706896338098*^9, 3.706706900104926*^9}, {3.706706931751446*^9, 
   3.706706983643454*^9}, {3.706707025792357*^9, 3.706707061501626*^9}, {
   3.706707196083609*^9, 3.7067072144252453`*^9}, {3.707765743528347*^9, 
   3.707765747911261*^9}, {3.7078378829893017`*^9, 3.707837893131445*^9}, 
   3.7078400889594507`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00007399999999999999622784380148843297`1.8898316330106", ",", 
   RowBox[{"0.015299110628974641`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.02964988098706233`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.705864811388188*^9, 3.7058648136791697`*^9}, {
   3.705864952836011*^9, 3.705865061018598*^9}, 3.706026502745268*^9, 
   3.7060451051478558`*^9, {3.7060533182943983`*^9, 3.7060533213611813`*^9}, 
   3.706102394143906*^9, 3.7063196633175993`*^9, 3.706357036520438*^9, 
   3.706527093852867*^9, 3.7066368505434427`*^9, {3.7067069055079947`*^9, 
   3.706706983989737*^9}, {3.7067070276887503`*^9, 3.706707062266082*^9}, {
   3.706707198869226*^9, 3.706707214827641*^9}, 3.707723099878894*^9, 
   3.70773124003859*^9, {3.707765733064478*^9, 3.70776574844317*^9}, {
   3.707837893684471*^9, 3.707837897287736*^9}, 3.707840090238027*^9, 
   3.7127776180735207`*^9, 3.71284175484531*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00006999999999999999386775251242198692`1.8656979532938807", ",", 
   RowBox[{"0.015299110628976398`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.029649880987060222`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.705864811388188*^9, 3.7058648136791697`*^9}, {
   3.705864952836011*^9, 3.705865061018598*^9}, 3.706026502745268*^9, 
   3.7060451051478558`*^9, {3.7060533182943983`*^9, 3.7060533213611813`*^9}, 
   3.706102394143906*^9, 3.7063196633175993`*^9, 3.706357036520438*^9, 
   3.706527093852867*^9, 3.7066368505434427`*^9, {3.7067069055079947`*^9, 
   3.706706983989737*^9}, {3.7067070276887503`*^9, 3.706707062266082*^9}, {
   3.706707198869226*^9, 3.706707214827641*^9}, 3.707723099878894*^9, 
   3.70773124003859*^9, {3.707765733064478*^9, 3.70776574844317*^9}, {
   3.707837893684471*^9, 3.707837897287736*^9}, 3.707840090238027*^9, 
   3.7127776180735207`*^9, 3.712841754852289*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0000969999999999999996339733465688937`2.0073716475458685", ",", 
   RowBox[{"0.015299110538947228`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.029649880941194036`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.705864811388188*^9, 3.7058648136791697`*^9}, {
   3.705864952836011*^9, 3.705865061018598*^9}, 3.706026502745268*^9, 
   3.7060451051478558`*^9, {3.7060533182943983`*^9, 3.7060533213611813`*^9}, 
   3.706102394143906*^9, 3.7063196633175993`*^9, 3.706357036520438*^9, 
   3.706527093852867*^9, 3.7066368505434427`*^9, {3.7067069055079947`*^9, 
   3.706706983989737*^9}, {3.7067070276887503`*^9, 3.706707062266082*^9}, {
   3.706707198869226*^9, 3.706707214827641*^9}, 3.707723099878894*^9, 
   3.70773124003859*^9, {3.707765733064478*^9, 3.70776574844317*^9}, {
   3.707837893684471*^9, 3.707837897287736*^9}, 3.707840090238027*^9, 
   3.7127776180735207`*^9, 3.712841754860346*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00015100000000000001116641501486270727`2.1995768605727934", ",", 
   RowBox[{"0.015299110538949272`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.029649880941190285`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.705864811388188*^9, 3.7058648136791697`*^9}, {
   3.705864952836011*^9, 3.705865061018598*^9}, 3.706026502745268*^9, 
   3.7060451051478558`*^9, {3.7060533182943983`*^9, 3.7060533213611813`*^9}, 
   3.706102394143906*^9, 3.7063196633175993`*^9, 3.706357036520438*^9, 
   3.706527093852867*^9, 3.7066368505434427`*^9, {3.7067069055079947`*^9, 
   3.706706983989737*^9}, {3.7067070276887503`*^9, 3.706707062266082*^9}, {
   3.706707198869226*^9, 3.706707214827641*^9}, 3.707723099878894*^9, 
   3.70773124003859*^9, {3.707765733064478*^9, 3.70776574844317*^9}, {
   3.707837893684471*^9, 3.707837897287736*^9}, 3.707840090238027*^9, 
   3.7127776180735207`*^9, 3.7128417548689737`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00009299999999999999727388205750244765`1.989082861833559", ",", 
   RowBox[{"0.01529911070532408`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.029649880953434064`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.705864811388188*^9, 3.7058648136791697`*^9}, {
   3.705864952836011*^9, 3.705865061018598*^9}, 3.706026502745268*^9, 
   3.7060451051478558`*^9, {3.7060533182943983`*^9, 3.7060533213611813`*^9}, 
   3.706102394143906*^9, 3.7063196633175993`*^9, 3.706357036520438*^9, 
   3.706527093852867*^9, 3.7066368505434427`*^9, {3.7067069055079947`*^9, 
   3.706706983989737*^9}, {3.7067070276887503`*^9, 3.706707062266082*^9}, {
   3.706707198869226*^9, 3.706707214827641*^9}, 3.707723099878894*^9, 
   3.70773124003859*^9, {3.707765733064478*^9, 3.70776574844317*^9}, {
   3.707837893684471*^9, 3.707837897287736*^9}, 3.707840090238027*^9, 
   3.7127776180735207`*^9, 3.712841754887422*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00011100000000000000111802928026705217`2.0659228920662813", ",", 
   RowBox[{"0.015299110705325109`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.02964988095344261`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.705864811388188*^9, 3.7058648136791697`*^9}, {
   3.705864952836011*^9, 3.705865061018598*^9}, 3.706026502745268*^9, 
   3.7060451051478558`*^9, {3.7060533182943983`*^9, 3.7060533213611813`*^9}, 
   3.706102394143906*^9, 3.7063196633175993`*^9, 3.706357036520438*^9, 
   3.706527093852867*^9, 3.7066368505434427`*^9, {3.7067069055079947`*^9, 
   3.706706983989737*^9}, {3.7067070276887503`*^9, 3.706707062266082*^9}, {
   3.706707198869226*^9, 3.706707214827641*^9}, 3.707723099878894*^9, 
   3.70773124003859*^9, {3.707765733064478*^9, 3.70776574844317*^9}, {
   3.707837893684471*^9, 3.707837897287736*^9}, 3.707840090238027*^9, 
   3.7127776180735207`*^9, 3.712841754894574*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"2.2", "+", 
    RowBox[{"3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{"4.2", "+", 
    RowBox[{"2", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", 
   RowBox[{"0.45", "+", 
    RowBox[{"1.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", "0.53"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", "0.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JFastC", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "7"}]]}], "]"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["y", 
     RowBox[{"-", "n3"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{
      RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}], ",", "n2", ",", "n3", 
      ",", 
      RowBox[{"x", "/", "y"}], ",", 
      RowBox[{"1", "/", "y"}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "7"}]]}], "]"}]}], "//", "AbsoluteTiming"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"1.5", "-", "n2", "-", "n3"}]], 
   RowBox[{"JFastC", "[", 
    RowBox[{"n3", ",", 
     RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}], ",", "n1", ",", "x", ",",
      "y", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "]"}]}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"1.5", "-", "n2", "-", "n3"}]], 
   SuperscriptBox["y", 
    RowBox[{"1.5", "-", "n1", "-", "n3"}]], 
   RowBox[{"JFastC", "[", 
    RowBox[{"n2", ",", "n1", ",", 
     RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}], ",", "x", ",", "y", ",", 
     
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "]"}]}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["y", 
     RowBox[{"1.5", "-", "n1", "-", "n3"}]], 
    RowBox[{"JFastC", "[", 
     RowBox[{
      RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}], ",", "n3", ",", "n2", 
      ",", "x", ",", "y", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "7"}]]}], "]"}]}], "//", "AbsoluteTiming"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"n1", "+", "n2", "+", "n3", "-", "1.5"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}], "]"}]}], ")"}]}], 
    ")"}], 
   SuperscriptBox["x", 
    RowBox[{
     RowBox[{"3", "/", "2"}], "-", "n2", "-", "n3"}]], 
   SuperscriptBox["y", 
    RowBox[{
     RowBox[{"3", "/", "2"}], "-", "n1", "-", "n3"}]], 
   RowBox[{"JFastC", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n2"}], ",", 
     RowBox[{"1.5", "-", "n3"}], ",", "x", ",", "y", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "7"}]]}], "]"}]}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7052479196517143`*^9, 3.705247950486562*^9}, {
   3.7053450700775127`*^9, 3.705345071192252*^9}, {3.705864776687641*^9, 
   3.705864781600307*^9}, {3.705864879629622*^9, 3.7058649281709547`*^9}, {
   3.705888378214534*^9, 3.705888398578102*^9}, {3.7058884640722437`*^9, 
   3.7058885108041143`*^9}, {3.707837917088553*^9, 3.707837960452928*^9}, {
   3.70783826501011*^9, 3.7078383344675617`*^9}, {3.7078383926639147`*^9, 
   3.707838438619731*^9}, {3.707838487923397*^9, 3.707838496612937*^9}, {
   3.707838542442388*^9, 3.70783855121618*^9}, {3.7078386880696173`*^9, 
   3.7078387159527683`*^9}, {3.70783927863827*^9, 3.707839336344997*^9}, {
   3.707839403147278*^9, 3.7078394048509703`*^9}, {3.707839813087603*^9, 
   3.707839894384076*^9}, 3.7078399531472588`*^9, {3.7078402541593103`*^9, 
   3.70784028243606*^9}, {3.70792314150002*^9, 3.707923161707892*^9}, {
   3.707923555000868*^9, 3.7079235829455757`*^9}, {3.707933996849593*^9, 
   3.707934073410613*^9}, {3.7079343433231497`*^9, 3.7079343779353456`*^9}, {
   3.707934515313591*^9, 3.707934537177356*^9}, {3.707934604684437*^9, 
   3.707934604868569*^9}, {3.707934665856357*^9, 3.707934673215726*^9}, {
   3.7079347307237387`*^9, 3.7079347325306253`*^9}, {3.707935172703582*^9, 
   3.7079351730910387`*^9}, {3.7079400226550503`*^9, 
   3.7079400604932547`*^9}, {3.707940105338258*^9, 3.707940117910899*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00014799999999999999245568760297686595`2.1908616286745812", ",", 
   RowBox[{
    RowBox[{"-", "1.7686877808050097`"}], "-", 
    RowBox[{"0.09603149642540543`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7058647825212727`*^9, {3.7058649122012043`*^9, 3.70586493191602*^9}, 
   3.705865074298068*^9, {3.705888381140163*^9, 3.705888398954899*^9}, {
   3.705888465043009*^9, 3.705888513250565*^9}, 3.706026509720467*^9, 
   3.7060451080704308`*^9, 3.706102398174358*^9, 3.706319665877159*^9, 
   3.7063570388556957`*^9, 3.7065271057785387`*^9, 3.706636853495832*^9, 
   3.7077230999387503`*^9, 3.707731240079673*^9, 3.707765750856865*^9, 
   3.707837899867346*^9, {3.7078379499877357`*^9, 3.707837978693383*^9}, {
   3.707838276365472*^9, 3.707838335860037*^9}, {3.707838395754987*^9, 
   3.70783843998853*^9}, {3.70783848914184*^9, 3.707838497380672*^9}, {
   3.707838546216913*^9, 3.707838551554194*^9}, {3.707838689024294*^9, 
   3.707838716494875*^9}, {3.7078392990131073`*^9, 3.707839336759136*^9}, 
   3.7078394056289797`*^9, {3.70783986683731*^9, 3.7078398951253433`*^9}, {
   3.70784024760446*^9, 3.707840282769464*^9}, {3.707923133965457*^9, 
   3.707923162152444*^9}, {3.70792356817867*^9, 3.707923583539173*^9}, 
   3.707934074220963*^9, {3.70793436915889*^9, 3.7079343794116364`*^9}, {
   3.7079345265730047`*^9, 3.707934538131846*^9}, {3.7079346699839897`*^9, 
   3.707934673654072*^9}, 3.707934733049349*^9, 3.707935174392913*^9, {
   3.707940031832843*^9, 3.707940061133525*^9}, 3.707940106739256*^9, 
   3.70794026804468*^9, 3.712777620119732*^9, 3.71284175711798*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00007499999999999999342973483473784313`1.8956611766713243", ",", 
   RowBox[{
    RowBox[{"-", "1.7686877808049462`"}], "-", 
    RowBox[{"0.09603149642549516`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7058647825212727`*^9, {3.7058649122012043`*^9, 3.70586493191602*^9}, 
   3.705865074298068*^9, {3.705888381140163*^9, 3.705888398954899*^9}, {
   3.705888465043009*^9, 3.705888513250565*^9}, 3.706026509720467*^9, 
   3.7060451080704308`*^9, 3.706102398174358*^9, 3.706319665877159*^9, 
   3.7063570388556957`*^9, 3.7065271057785387`*^9, 3.706636853495832*^9, 
   3.7077230999387503`*^9, 3.707731240079673*^9, 3.707765750856865*^9, 
   3.707837899867346*^9, {3.7078379499877357`*^9, 3.707837978693383*^9}, {
   3.707838276365472*^9, 3.707838335860037*^9}, {3.707838395754987*^9, 
   3.70783843998853*^9}, {3.70783848914184*^9, 3.707838497380672*^9}, {
   3.707838546216913*^9, 3.707838551554194*^9}, {3.707838689024294*^9, 
   3.707838716494875*^9}, {3.7078392990131073`*^9, 3.707839336759136*^9}, 
   3.7078394056289797`*^9, {3.70783986683731*^9, 3.7078398951253433`*^9}, {
   3.70784024760446*^9, 3.707840282769464*^9}, {3.707923133965457*^9, 
   3.707923162152444*^9}, {3.70792356817867*^9, 3.707923583539173*^9}, 
   3.707934074220963*^9, {3.70793436915889*^9, 3.7079343794116364`*^9}, {
   3.7079345265730047`*^9, 3.707934538131846*^9}, {3.7079346699839897`*^9, 
   3.707934673654072*^9}, 3.707934733049349*^9, 3.707935174392913*^9, {
   3.707940031832843*^9, 3.707940061133525*^9}, 3.707940106739256*^9, 
   3.70794026804468*^9, 3.712777620119732*^9, 3.71284175713041*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00005800000000000000034000580129145419`1.7840279068425615", ",", 
   RowBox[{
    RowBox[{"-", "1.7686877808049157`"}], "-", 
    RowBox[{"0.09603149642535813`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7058647825212727`*^9, {3.7058649122012043`*^9, 3.70586493191602*^9}, 
   3.705865074298068*^9, {3.705888381140163*^9, 3.705888398954899*^9}, {
   3.705888465043009*^9, 3.705888513250565*^9}, 3.706026509720467*^9, 
   3.7060451080704308`*^9, 3.706102398174358*^9, 3.706319665877159*^9, 
   3.7063570388556957`*^9, 3.7065271057785387`*^9, 3.706636853495832*^9, 
   3.7077230999387503`*^9, 3.707731240079673*^9, 3.707765750856865*^9, 
   3.707837899867346*^9, {3.7078379499877357`*^9, 3.707837978693383*^9}, {
   3.707838276365472*^9, 3.707838335860037*^9}, {3.707838395754987*^9, 
   3.70783843998853*^9}, {3.70783848914184*^9, 3.707838497380672*^9}, {
   3.707838546216913*^9, 3.707838551554194*^9}, {3.707838689024294*^9, 
   3.707838716494875*^9}, {3.7078392990131073`*^9, 3.707839336759136*^9}, 
   3.7078394056289797`*^9, {3.70783986683731*^9, 3.7078398951253433`*^9}, {
   3.70784024760446*^9, 3.707840282769464*^9}, {3.707923133965457*^9, 
   3.707923162152444*^9}, {3.70792356817867*^9, 3.707923583539173*^9}, 
   3.707934074220963*^9, {3.70793436915889*^9, 3.7079343794116364`*^9}, {
   3.7079345265730047`*^9, 3.707934538131846*^9}, {3.7079346699839897`*^9, 
   3.707934673654072*^9}, 3.707934733049349*^9, 3.707935174392913*^9, {
   3.707940031832843*^9, 3.707940061133525*^9}, 3.707940106739256*^9, 
   3.70794026804468*^9, 3.712777620119732*^9, 3.7128417571481457`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00006099999999999999872194247907408737`1.805929748290391", ",", 
   RowBox[{
    RowBox[{"-", "1.7686877808050068`"}], "-", 
    RowBox[{"0.09603149642540532`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7058647825212727`*^9, {3.7058649122012043`*^9, 3.70586493191602*^9}, 
   3.705865074298068*^9, {3.705888381140163*^9, 3.705888398954899*^9}, {
   3.705888465043009*^9, 3.705888513250565*^9}, 3.706026509720467*^9, 
   3.7060451080704308`*^9, 3.706102398174358*^9, 3.706319665877159*^9, 
   3.7063570388556957`*^9, 3.7065271057785387`*^9, 3.706636853495832*^9, 
   3.7077230999387503`*^9, 3.707731240079673*^9, 3.707765750856865*^9, 
   3.707837899867346*^9, {3.7078379499877357`*^9, 3.707837978693383*^9}, {
   3.707838276365472*^9, 3.707838335860037*^9}, {3.707838395754987*^9, 
   3.70783843998853*^9}, {3.70783848914184*^9, 3.707838497380672*^9}, {
   3.707838546216913*^9, 3.707838551554194*^9}, {3.707838689024294*^9, 
   3.707838716494875*^9}, {3.7078392990131073`*^9, 3.707839336759136*^9}, 
   3.7078394056289797`*^9, {3.70783986683731*^9, 3.7078398951253433`*^9}, {
   3.70784024760446*^9, 3.707840282769464*^9}, {3.707923133965457*^9, 
   3.707923162152444*^9}, {3.70792356817867*^9, 3.707923583539173*^9}, 
   3.707934074220963*^9, {3.70793436915889*^9, 3.7079343794116364`*^9}, {
   3.7079345265730047`*^9, 3.707934538131846*^9}, {3.7079346699839897`*^9, 
   3.707934673654072*^9}, 3.707934733049349*^9, 3.707935174392913*^9, {
   3.707940031832843*^9, 3.707940061133525*^9}, 3.707940106739256*^9, 
   3.70794026804468*^9, 3.712777620119732*^9, 3.7128417571590014`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00006099999999999999872194247907408737`1.805929748290391", ",", 
   RowBox[{
    RowBox[{"-", "1.7686877808049157`"}], "-", 
    RowBox[{"0.0960314964253578`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7058647825212727`*^9, {3.7058649122012043`*^9, 3.70586493191602*^9}, 
   3.705865074298068*^9, {3.705888381140163*^9, 3.705888398954899*^9}, {
   3.705888465043009*^9, 3.705888513250565*^9}, 3.706026509720467*^9, 
   3.7060451080704308`*^9, 3.706102398174358*^9, 3.706319665877159*^9, 
   3.7063570388556957`*^9, 3.7065271057785387`*^9, 3.706636853495832*^9, 
   3.7077230999387503`*^9, 3.707731240079673*^9, 3.707765750856865*^9, 
   3.707837899867346*^9, {3.7078379499877357`*^9, 3.707837978693383*^9}, {
   3.707838276365472*^9, 3.707838335860037*^9}, {3.707838395754987*^9, 
   3.70783843998853*^9}, {3.70783848914184*^9, 3.707838497380672*^9}, {
   3.707838546216913*^9, 3.707838551554194*^9}, {3.707838689024294*^9, 
   3.707838716494875*^9}, {3.7078392990131073`*^9, 3.707839336759136*^9}, 
   3.7078394056289797`*^9, {3.70783986683731*^9, 3.7078398951253433`*^9}, {
   3.70784024760446*^9, 3.707840282769464*^9}, {3.707923133965457*^9, 
   3.707923162152444*^9}, {3.70792356817867*^9, 3.707923583539173*^9}, 
   3.707934074220963*^9, {3.70793436915889*^9, 3.7079343794116364`*^9}, {
   3.7079345265730047`*^9, 3.707934538131846*^9}, {3.7079346699839897`*^9, 
   3.707934673654072*^9}, 3.707934733049349*^9, 3.707935174392913*^9, {
   3.707940031832843*^9, 3.707940061133525*^9}, 3.707940106739256*^9, 
   3.70794026804468*^9, 3.712777620119732*^9, 3.7128417571658792`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00012199999999999999744388495814817475`2.1069597439543726", ",", 
   RowBox[{
    RowBox[{"-", "1.7686877808407955`"}], "-", 
    RowBox[{"0.09603149641397724`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7058647825212727`*^9, {3.7058649122012043`*^9, 3.70586493191602*^9}, 
   3.705865074298068*^9, {3.705888381140163*^9, 3.705888398954899*^9}, {
   3.705888465043009*^9, 3.705888513250565*^9}, 3.706026509720467*^9, 
   3.7060451080704308`*^9, 3.706102398174358*^9, 3.706319665877159*^9, 
   3.7063570388556957`*^9, 3.7065271057785387`*^9, 3.706636853495832*^9, 
   3.7077230999387503`*^9, 3.707731240079673*^9, 3.707765750856865*^9, 
   3.707837899867346*^9, {3.7078379499877357`*^9, 3.707837978693383*^9}, {
   3.707838276365472*^9, 3.707838335860037*^9}, {3.707838395754987*^9, 
   3.70783843998853*^9}, {3.70783848914184*^9, 3.707838497380672*^9}, {
   3.707838546216913*^9, 3.707838551554194*^9}, {3.707838689024294*^9, 
   3.707838716494875*^9}, {3.7078392990131073`*^9, 3.707839336759136*^9}, 
   3.7078394056289797`*^9, {3.70783986683731*^9, 3.7078398951253433`*^9}, {
   3.70784024760446*^9, 3.707840282769464*^9}, {3.707923133965457*^9, 
   3.707923162152444*^9}, {3.70792356817867*^9, 3.707923583539173*^9}, 
   3.707934074220963*^9, {3.70793436915889*^9, 3.7079343794116364`*^9}, {
   3.7079345265730047`*^9, 3.707934538131846*^9}, {3.7079346699839897`*^9, 
   3.707934673654072*^9}, 3.707934733049349*^9, 3.707935174392913*^9, {
   3.707940031832843*^9, 3.707940061133525*^9}, 3.707940106739256*^9, 
   3.70794026804468*^9, 3.712777620119732*^9, 3.712841757171608*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"0.2", "-", 
    RowBox[{"10", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{
    RowBox[{"-", "2.2"}], "+", 
    RowBox[{"1", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", 
   RowBox[{"1.45", "-", 
    RowBox[{"10.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", "0.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n123", "=", 
   RowBox[{"n1", "+", "n2", "+", "n3", "-", "3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"JFastC", "[", 
  RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", 
   SuperscriptBox["10", 
    RowBox[{"-", "8"}]]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"n1", "+", "n123"}], ")"}]}], 
    RowBox[{"JFastC", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "8"}]]}], "]"}]}], "+", 
   RowBox[{"n2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"JFastC", "[", 
       RowBox[{"n1", ",", 
        RowBox[{"n2", "+", "1"}], ",", "n3", ",", "x", ",", "y", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}], "-", 
      RowBox[{"JFastC", "[", 
       RowBox[{
        RowBox[{"n1", "-", "1"}], ",", 
        RowBox[{"n2", "+", "1"}], ",", "n3", ",", "x", ",", "y", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"n3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"JFastC", "[", 
        RowBox[{"n1", ",", "n2", ",", 
         RowBox[{"n3", "+", "1"}], ",", "x", ",", "y", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}], "]"}]}], "-", 
      RowBox[{"JFastC", "[", 
       RowBox[{
        RowBox[{"n1", "-", "1"}], ",", "n2", ",", 
        RowBox[{"n3", "+", "1"}], ",", "x", ",", "y", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}]}], ")"}]}]}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"n2", "+", "n123"}], ")"}]}], 
    RowBox[{"JFastC", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "8"}]]}], "]"}]}], "+", 
   RowBox[{"n1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"JFastC", "[", 
       RowBox[{
        RowBox[{"n1", "+", "1"}], ",", "n2", ",", "n3", ",", "x", ",", "y", 
        ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}], "-", 
      RowBox[{"JFastC", "[", 
       RowBox[{
        RowBox[{"n1", "+", "1"}], ",", 
        RowBox[{"n2", "-", "1"}], ",", "n3", ",", "x", ",", "y", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"n3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"JFastC", "[", 
        RowBox[{"n1", ",", "n2", ",", 
         RowBox[{"n3", "+", "1"}], ",", "x", ",", "y", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}], "]"}]}], "-", 
      RowBox[{"JFastC", "[", 
       RowBox[{"n1", ",", 
        RowBox[{"n2", "-", "1"}], ",", 
        RowBox[{"n3", "+", "1"}], ",", "x", ",", "y", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}]}], ")"}]}]}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"n3", "+", "n123"}], ")"}]}], 
    RowBox[{"JFastC", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "8"}]]}], "]"}]}], "+", 
   RowBox[{"n1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"JFastC", "[", 
        RowBox[{
         RowBox[{"n1", "+", "1"}], ",", "n2", ",", "n3", ",", "x", ",", "y", 
         ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}], "]"}]}], "-", 
      RowBox[{"JFastC", "[", 
       RowBox[{
        RowBox[{"n1", "+", "1"}], ",", "n2", ",", 
        RowBox[{"n3", "-", "1"}], ",", "x", ",", "y", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"n2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"JFastC", "[", 
        RowBox[{"n1", ",", 
         RowBox[{"n2", "+", "1"}], ",", "n3", ",", "x", ",", "y", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}], "]"}]}], "-", 
      RowBox[{"JFastC", "[", 
       RowBox[{"n1", ",", 
        RowBox[{"n2", "+", "1"}], ",", 
        RowBox[{"n3", "-", "1"}], ",", "x", ",", "y", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], "]"}]}], ")"}]}]}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n1", ",", "n2", ",", "n3", ",", "n123", ",", "x", ",", "y"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.705940846598036*^9, 3.705940907803605*^9}, {
  3.705940943224251*^9, 3.70594098621563*^9}, {3.706033507046267*^9, 
  3.706033517897167*^9}, {3.706124802655127*^9, 3.706124858473222*^9}, {
  3.706124896635726*^9, 3.706125045806786*^9}, {3.706125309470603*^9, 
  3.706125310854254*^9}, {3.70906894244387*^9, 3.709069033211265*^9}, {
  3.7090694599402227`*^9, 3.70906948091077*^9}, {3.7127776324425097`*^9, 
  3.712777641481325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00009176809320010502`"}], "+", 
  RowBox[{"0.00009708661468995649`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.705940866342618*^9, 3.705940890716207*^9}, {
   3.705940943786236*^9, 3.7059409866412697`*^9}, 3.706026514382615*^9, {
   3.706033518789938*^9, 3.706033524098455*^9}, 3.706045109912806*^9, 
   3.706102402370686*^9, {3.7061248889067307`*^9, 3.706124966170391*^9}, {
   3.706125042396221*^9, 3.7061250460934553`*^9}, 3.706125311170259*^9, 
   3.7063196734159727`*^9, 3.70635704017358*^9, 3.706527106829973*^9, 
   3.7066368552144623`*^9, 3.7077230999873123`*^9, 3.7077312401541643`*^9, 
   3.707765752207746*^9, 3.7078379037868557`*^9, 3.7081893467162323`*^9, {
   3.7090689350283327`*^9, 3.709069033557415*^9}, {3.7090694605722733`*^9, 
   3.709069481299569*^9}, {3.712777622427101*^9, 3.7127776418720417`*^9}, 
   3.712841758818639*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.705940866342618*^9, 3.705940890716207*^9}, {
   3.705940943786236*^9, 3.7059409866412697`*^9}, 3.706026514382615*^9, {
   3.706033518789938*^9, 3.706033524098455*^9}, 3.706045109912806*^9, 
   3.706102402370686*^9, {3.7061248889067307`*^9, 3.706124966170391*^9}, {
   3.706125042396221*^9, 3.7061250460934553`*^9}, 3.706125311170259*^9, 
   3.7063196734159727`*^9, 3.70635704017358*^9, 3.706527106829973*^9, 
   3.7066368552144623`*^9, 3.7077230999873123`*^9, 3.7077312401541643`*^9, 
   3.707765752207746*^9, 3.7078379037868557`*^9, 3.7081893467162323`*^9, {
   3.7090689350283327`*^9, 3.709069033557415*^9}, {3.7090694605722733`*^9, 
   3.709069481299569*^9}, {3.712777622427101*^9, 3.7127776418720417`*^9}, 
   3.712841758829501*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.705940866342618*^9, 3.705940890716207*^9}, {
   3.705940943786236*^9, 3.7059409866412697`*^9}, 3.706026514382615*^9, {
   3.706033518789938*^9, 3.706033524098455*^9}, 3.706045109912806*^9, 
   3.706102402370686*^9, {3.7061248889067307`*^9, 3.706124966170391*^9}, {
   3.706125042396221*^9, 3.7061250460934553`*^9}, 3.706125311170259*^9, 
   3.7063196734159727`*^9, 3.70635704017358*^9, 3.706527106829973*^9, 
   3.7066368552144623`*^9, 3.7077230999873123`*^9, 3.7077312401541643`*^9, 
   3.707765752207746*^9, 3.7078379037868557`*^9, 3.7081893467162323`*^9, {
   3.7090689350283327`*^9, 3.709069033557415*^9}, {3.7090694605722733`*^9, 
   3.709069481299569*^9}, {3.712777622427101*^9, 3.7127776418720417`*^9}, 
   3.7128417588360863`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.705940866342618*^9, 3.705940890716207*^9}, {
   3.705940943786236*^9, 3.7059409866412697`*^9}, 3.706026514382615*^9, {
   3.706033518789938*^9, 3.706033524098455*^9}, 3.706045109912806*^9, 
   3.706102402370686*^9, {3.7061248889067307`*^9, 3.706124966170391*^9}, {
   3.706125042396221*^9, 3.7061250460934553`*^9}, 3.706125311170259*^9, 
   3.7063196734159727`*^9, 3.70635704017358*^9, 3.706527106829973*^9, 
   3.7066368552144623`*^9, 3.7077230999873123`*^9, 3.7077312401541643`*^9, 
   3.707765752207746*^9, 3.7078379037868557`*^9, 3.7081893467162323`*^9, {
   3.7090689350283327`*^9, 3.709069033557415*^9}, {3.7090694605722733`*^9, 
   3.709069481299569*^9}, {3.712777622427101*^9, 3.7127776418720417`*^9}, 
   3.712841758843338*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n1", "+", "n123"}], ")"}]}], "J"}], "+", 
        RowBox[{"n2", 
         RowBox[{"(", 
          RowBox[{"J2p", "-", "J1m2p"}], ")"}]}], "+", 
        RowBox[{"n3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", " ", "J3p"}], "-", "J1m3p"}], ")"}]}]}], "\[Equal]", 
       "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n2", "+", "n123"}], ")"}]}], "J"}], "+", 
        RowBox[{"n1", 
         RowBox[{"(", 
          RowBox[{"J1p", "-", "J1p2m"}], ")"}]}], "+", 
        RowBox[{"n3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", "J3p"}], "-", "J2m3p"}], ")"}]}]}], "\[Equal]", 
       "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n3", "+", "n123"}], ")"}]}], "J"}], "+", 
        RowBox[{"n1", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", " ", "J1p"}], "-", "J1p3m"}], ")"}]}], "+", 
        RowBox[{"n2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", "J2p"}], "-", "J2p3m"}], ")"}]}]}], "\[Equal]", 
       "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"J1p", ",", "J2p", ",", "J3p"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706125063063401*^9, 3.706125300698477*^9}, {
  3.706125338214591*^9, 3.706125339658293*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"J1p", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"J1p3m", " ", "n1"}], "+", 
       RowBox[{"J2p3m", " ", "n2"}], "-", 
       RowBox[{"J1m2p", " ", "n2", " ", "x"}], "-", 
       RowBox[{"J1m3p", " ", "n3", " ", "x"}], "+", 
       RowBox[{"J1p2m", " ", "n1", " ", "y"}], "+", 
       RowBox[{"J2m3p", " ", "n3", " ", "y"}], "+", 
       RowBox[{"J", " ", 
        RowBox[{"(", 
         RowBox[{"n123", "+", "n3", "-", 
          RowBox[{"n1", " ", "x"}], "-", 
          RowBox[{"n123", " ", "x"}], "+", 
          RowBox[{"n123", " ", "y"}], "+", 
          RowBox[{"n2", " ", "y"}]}], ")"}]}]}], 
      RowBox[{"2", " ", "n1", " ", "y"}]]}], ",", 
    RowBox[{"J2p", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"J1p3m", " ", "n1"}], "+", 
       RowBox[{"J2p3m", " ", "n2"}], "+", 
       RowBox[{"J1m2p", " ", "n2", " ", "x"}], "+", 
       RowBox[{"J1m3p", " ", "n3", " ", "x"}], "-", 
       RowBox[{"J1p2m", " ", "n1", " ", "y"}], "-", 
       RowBox[{"J2m3p", " ", "n3", " ", "y"}], "+", 
       RowBox[{"J", " ", 
        RowBox[{"(", 
         RowBox[{"n123", "+", "n3", "+", 
          RowBox[{"n1", " ", "x"}], "+", 
          RowBox[{"n123", " ", "x"}], "-", 
          RowBox[{"n123", " ", "y"}], "-", 
          RowBox[{"n2", " ", "y"}]}], ")"}]}]}], 
      RowBox[{"2", " ", "n2", " ", "x"}]]}], ",", 
    RowBox[{"J3p", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "J1p3m"}], " ", "n1"}], "-", 
       RowBox[{"J2p3m", " ", "n2"}], "+", 
       RowBox[{"J1m2p", " ", "n2", " ", "x"}], "+", 
       RowBox[{"J1m3p", " ", "n3", " ", "x"}], "+", 
       RowBox[{"J1p2m", " ", "n1", " ", "y"}], "+", 
       RowBox[{"J2m3p", " ", "n3", " ", "y"}], "+", 
       RowBox[{"J", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n3"}], "+", 
          RowBox[{"n1", " ", "x"}], "+", 
          RowBox[{"n2", " ", "y"}], "+", 
          RowBox[{"n123", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}]}]}], ")"}]}]}], 
      RowBox[{"2", " ", "n3", " ", "x", " ", "y"}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.706125077785584*^9, 3.706125137667569*^9}, {
   3.706125301885458*^9, 3.706125340054565*^9}, 3.706126910763399*^9, 
   3.706319675615572*^9, 3.706357042075264*^9, 3.706527108231447*^9, 
   3.706636857149145*^9, 3.707723100108502*^9, 3.7077312402288427`*^9, 
   3.708189348073526*^9, 3.712777644150269*^9, 3.71284176134748*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"2.2", "+", 
    RowBox[{"3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{"4.2", "+", 
    RowBox[{"2", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", 
   RowBox[{"0.45", "-", 
    RowBox[{"1.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", "0.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n123", "=", 
   RowBox[{"n1", "+", "n2", "+", "n3", "-", "3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"JFastC", "[", 
  RowBox[{"n1", ",", "n2", ",", 
   RowBox[{"n3", "+", "1"}], ",", "x", ",", "y", ",", 
   SuperscriptBox["10", 
    RowBox[{"-", "8"}]]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "J1p3m"}], " ", "n1"}], "-", 
    RowBox[{"J2p3m", " ", "n2"}], "+", 
    RowBox[{"J1m2p", " ", "n2", " ", "x"}], "+", 
    RowBox[{"J1m3p", " ", "n3", " ", "x"}], "+", 
    RowBox[{"J1p2m", " ", "n1", " ", "y"}], "+", 
    RowBox[{"J2m3p", " ", "n3", " ", "y"}], "+", 
    RowBox[{"J", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "n3"}], "+", 
       RowBox[{"n1", " ", "x"}], "+", 
       RowBox[{"n2", " ", "y"}], "+", 
       RowBox[{"n123", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x", "+", "y"}], ")"}]}]}], ")"}]}]}], 
   RowBox[{"2", " ", "n3", " ", "x", " ", "y"}]], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"J1p3m", "\[Rule]", 
     RowBox[{"JFastC", "[", 
      RowBox[{
       RowBox[{"n1", "+", "1"}], ",", "n2", ",", 
       RowBox[{"n3", "-", "1"}], ",", "x", ",", "y", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}], "]"}]}], ",", 
    RowBox[{"J1m2p", "\[Rule]", 
     RowBox[{"JFastC", "[", 
      RowBox[{
       RowBox[{"n1", "-", "1"}], ",", 
       RowBox[{"n2", "+", "1"}], ",", "n3", ",", "x", ",", "y", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}], "]"}]}], ",", 
    RowBox[{"J1m3p", "\[Rule]", 
     RowBox[{"JFastC", "[", 
      RowBox[{
       RowBox[{"n1", "-", "1"}], ",", "n2", ",", 
       RowBox[{"n3", "+", "1"}], ",", "x", ",", "y", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}], "]"}]}], ",", 
    RowBox[{"J1p2m", "\[Rule]", 
     RowBox[{"JFastC", "[", 
      RowBox[{
       RowBox[{"n1", "+", "1"}], ",", 
       RowBox[{"n2", "-", "1"}], ",", "n3", ",", "x", ",", "y", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}], "]"}]}], ",", 
    RowBox[{"J2m3p", "\[Rule]", 
     RowBox[{"JFastC", "[", 
      RowBox[{"n1", ",", 
       RowBox[{"n2", "-", "1"}], ",", 
       RowBox[{"n3", "+", "1"}], ",", "x", ",", "y", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}], "]"}]}], ",", 
    RowBox[{"J2p3m", "\[Rule]", 
     RowBox[{"JFastC", "[", 
      RowBox[{"n1", ",", 
       RowBox[{"n2", "+", "1"}], ",", 
       RowBox[{"n3", "-", "1"}], ",", "x", ",", "y", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}], "]"}]}], ",", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"JFastC", "[", 
      RowBox[{"n1", ",", "n2", ",", "n3", ",", "x", ",", "y", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]]}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n1", ",", "n2", ",", "n3", ",", "n123", ",", "x", ",", "y"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.708189374167449*^9, 3.708189558479258*^9}}],

Cell[BoxData[
 RowBox[{"1.607335435869727`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.5819060296874685`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.708189394322446*^9, 3.708189431987673*^9, {3.708189467033524*^9, 
   3.708189558897464*^9}, 3.712777645422792*^9, 3.712841762460085*^9}],

Cell[BoxData[
 RowBox[{"1.6073354411856717`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.581906022896554`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.708189394322446*^9, 3.708189431987673*^9, {3.708189467033524*^9, 
   3.708189558897464*^9}, 3.712777645422792*^9, 3.71284176247031*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["J function -- domain for the bispectrum", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, {
   3.674822206398512*^9, 3.674822210516691*^9}, {3.683400202641735*^9, 
   3.6834002103213043`*^9}}],

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox["x"], "+", 
        SqrtBox["y"]}], "\[GreaterEqual]", "1.0"}], "&&", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         SqrtBox["x"], "-", 
         SqrtBox["y"]}], "]"}], "\[LessEqual]", "1"}], "&&", 
      RowBox[{"x", "\[LessEqual]", "y", "\[LessEqual]", "1"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox["x"], "+", 
        SqrtBox["y"]}], "\[GreaterEqual]", "1.0"}], "&&", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         SqrtBox["x"], "-", 
         SqrtBox["y"]}], "]"}], "\[LessEqual]", "1"}], "&&", 
      RowBox[{"y", "\[LessEqual]", "x", "\[LessEqual]", "1"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox["x"], "+", 
        SqrtBox["y"]}], "\[GreaterEqual]", "1.0"}], "&&", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         SqrtBox["x"], "-", 
         SqrtBox["y"]}], "]"}], "\[LessEqual]", "1"}], "&&", 
      RowBox[{"x", "\[LessEqual]", "1", "\[LessEqual]", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox["x"], "+", 
        SqrtBox["y"]}], "\[GreaterEqual]", "1.0"}], "&&", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         SqrtBox["x"], "-", 
         SqrtBox["y"]}], "]"}], "\[LessEqual]", "1"}], "&&", 
      RowBox[{"1", "\[LessEqual]", "x", "\[LessEqual]", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox["x"], "+", 
        SqrtBox["y"]}], "\[GreaterEqual]", "1.0"}], "&&", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         SqrtBox["x"], "-", 
         SqrtBox["y"]}], "]"}], "\[LessEqual]", "1"}], "&&", 
      RowBox[{"y", "\[LessEqual]", "1", "\[LessEqual]", "x"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox["x"], "+", 
        SqrtBox["y"]}], "\[GreaterEqual]", "1.0"}], "&&", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         SqrtBox["x"], "-", 
         SqrtBox["y"]}], "]"}], "\[LessEqual]", "1"}], "&&", 
      RowBox[{"1", "\[LessEqual]", "y", "\[LessEqual]", "x"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.681425901157568*^9, 3.681425920465917*^9}, {
  3.6814259864572067`*^9, 3.681426006902054*^9}, {3.681426037640547*^9, 
  3.681426180180298*^9}, {3.7060474073971443`*^9, 3.7060474087271147`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SqrtBox["x"], "+", 
         SqrtBox["y"]}], "\[GreaterEqual]", "1.0"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          SqrtBox["x"], "-", 
          SqrtBox["y"]}], "]"}], "\[LessEqual]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "6"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "4.3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "4.3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "\"\<y\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
        RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.03", "]"}], ",", "Gray"}], "]"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.25", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "100000"}], "+", 
      RowBox[{"100000", "x"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "1.00001"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "100000"}], "+", 
      RowBox[{"100000", "x"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.00001", ",", "1.00004"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.710147100899057*^9, 3.710147126160158*^9}, {
   3.7101471622854156`*^9, 3.710147357410857*^9}, {3.710147392695588*^9, 
   3.7101474058438168`*^9}, {3.7101474417058887`*^9, 3.710147545340403*^9}, {
   3.710147611258429*^9, 3.710147612890081*^9}, {3.710147726316175*^9, 
   3.7101477866841*^9}, {3.7101478344407988`*^9, 3.710148008861318*^9}, {
   3.7101480769669867`*^9, 3.7101481783713417`*^9}, {3.710148224565325*^9, 
   3.710148224727784*^9}, {3.710148278043652*^9, 3.710148334655265*^9}, {
   3.710148369396826*^9, 3.7101483709634943`*^9}, 3.710148767126944*^9, {
   3.710148917276856*^9, 3.710148919345183*^9}, {3.710149330382609*^9, 
   3.7101493501415663`*^9}, {3.71015469375776*^9, 3.7101547093125362`*^9}, 
   3.710154746727689*^9, 3.7128417695652647`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
One-loop Bispectrum -- Constructing Tables of \[Nu]s from Kernels\
\>", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
   3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
   3.67149015781814*^9}, {3.671494968476218*^9, 3.671494971650672*^9}, {
   3.672416761159218*^9, 3.672416762333313*^9}, {3.6749243197529573`*^9, 
   3.674924325004302*^9}, {3.674924967992939*^9, 3.674924970998466*^9}, {
   3.674948334575523*^9, 3.674948352613867*^9}, 3.67940139585472*^9, {
   3.680865905471088*^9, 3.680865916238523*^9}, {3.6943565969000797`*^9, 
   3.694356597286717*^9}, {3.6951298620569487`*^9, 3.6951298691915894`*^9}, {
   3.695129934580283*^9, 3.695129951329687*^9}, {3.695145600612887*^9, 
   3.6951456010316467`*^9}, 3.712849951590528*^9}],

Cell[CellGroupData[{

Cell["B222 tables", "Subsubsection",
 CellChangeTimes->{{3.6953796648076487`*^9, 3.695379668115966*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"x", ",", "y"}], "]"}]], "Input",
 CellChangeTimes->{{3.706027333256834*^9, 3.706027339049305*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ker222", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", 
            RowBox[{"F2s", "[", 
             RowBox[{
              RowBox[{"-", "q"}], ",", 
              RowBox[{"q", "+", "k1"}]}], "]"}], 
            RowBox[{"F2s", "[", 
             RowBox[{
              RowBox[{"q", "+", "k1"}], ",", 
              RowBox[{
               RowBox[{"-", "q"}], "+", "k2"}]}], "]"}], 
            RowBox[{"F2s", "[", 
             RowBox[{
              RowBox[{"k2", "-", "q"}], ",", "q"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"al", "\[Rule]", "alfm"}], ",", 
             RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"-", "q"}], "]"}], "\[Rule]", 
          RowBox[{"mag", "[", "q", "]"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", "k1", "]"}], "\[Rule]", "k1"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", "k2", "]"}], "\[Rule]", "k2"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2"}], "]"}], "\[Rule]", "k3"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "q"}], "]"}], "\[Rule]", "k1pq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k2", "-", "q"}], "]"}], "\[Rule]", "k2mq"}]}], "}"}]}], 
      ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", "\[Rule]", "1"}], ",", 
       RowBox[{"k2", "\[Rule]", 
        SqrtBox["y"]}], ",", 
       RowBox[{"k3", "\[Rule]", 
        SqrtBox["x"]}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tab222", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["q", 
         RowBox[{
         "ker222", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
          "ker222", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          ",", "q"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["k1pq", 
         RowBox[{
         "ker222", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
          "ker222", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          ",", "k1pq"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        FractionBox["k2mq", 
         RowBox[{
         "ker222", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
          "ker222", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          ",", "k2mq"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
        "ker222", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q", "\[Rule]", "1"}], ",", 
          RowBox[{"k1pq", "\[Rule]", "1"}], ",", 
          RowBox[{"k2mq", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "ker222", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.674567969502139*^9, 3.674567970764679*^9}, {
   3.674568009923046*^9, 3.674568050154612*^9}, {3.674568128913686*^9, 
   3.674568191369853*^9}, {3.674568222799312*^9, 3.674568229284688*^9}, {
   3.674568305734661*^9, 3.674568365334279*^9}, {3.67456878447569*^9, 
   3.674568831661063*^9}, 3.674568968884707*^9, {3.674569198156003*^9, 
   3.674569225605584*^9}, {3.67456935158053*^9, 3.6745693566788683`*^9}, {
   3.6745694190621443`*^9, 3.674569500474752*^9}, {3.674569537136385*^9, 
   3.674569545569298*^9}, {3.67456963235281*^9, 3.674569716641653*^9}, 
   3.674569918199973*^9, {3.674570083104437*^9, 3.6745701240508623`*^9}, {
   3.674570843190421*^9, 3.6745708438089046`*^9}, {3.674571449987833*^9, 
   3.674571456429229*^9}, {3.674572155994966*^9, 3.674572193011627*^9}, 
   3.67457255634004*^9, {3.6745725909449463`*^9, 3.674572612275469*^9}, {
   3.674576278413167*^9, 3.6745762786995153`*^9}, {3.674588991326667*^9, 
   3.6745890658715973`*^9}, {3.674589143251593*^9, 3.674589150498329*^9}, {
   3.674606668643454*^9, 3.674606670104579*^9}, 3.6747519988279257`*^9, 
   3.6749023400986633`*^9, {3.674955192829275*^9, 3.674955244468939*^9}, {
   3.676286811587726*^9, 3.676286837095825*^9}, {3.676286903387033*^9, 
   3.676286944119321*^9}, {3.676287302980875*^9, 3.6762873067684183`*^9}, {
   3.676368186962515*^9, 3.676368210472294*^9}, {3.676368822198193*^9, 
   3.676368822482586*^9}, {3.6822880183058023`*^9, 3.682288038834095*^9}, {
   3.682290441402858*^9, 3.6822904443506203`*^9}, {3.682383087802937*^9, 
   3.682383090725192*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pom", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", 
     RowBox[{"-", "3"}]}], ",", 
    RowBox[{"i1", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i1", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"i2", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i2", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"i3", "\[LessEqual]", "3"}], ",", 
        RowBox[{"i3", "++"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Cases", "[", 
             RowBox[{"Tab222", ",", 
              RowBox[{"{", 
               RowBox[{"i1", ",", "i2", ",", "i3", ",", "_"}], "}"}]}], "]"}],
             "]"}], ">", "0"}], ",", 
          RowBox[{"pom", "=", 
           RowBox[{"pom", "+", "1"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CTab222full", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "pom"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counter", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", 
     RowBox[{"-", "3"}]}], ",", 
    RowBox[{"i1", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"i2", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"i3", "\[LessEqual]", "3"}], ",", 
        RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Cases", "[", 
             RowBox[{"Tab222", ",", 
              RowBox[{"{", 
               RowBox[{"i1", ",", "i2", ",", "i3", ",", "_"}], "}"}]}], "]"}],
             "]"}], ">", "0"}], ",", 
          RowBox[{
           RowBox[{"pom", "=", 
            RowBox[{"Cases", "[", 
             RowBox[{"Tab222", ",", 
              RowBox[{"{", 
               RowBox[{"i1", ",", "i2", ",", "i3", ",", "_"}], "}"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pom2", "=", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "pom", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", 
             RowBox[{"pom2", "=", 
              RowBox[{"pom2", "+", 
               RowBox[{"pom", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}]}]}]}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
             RowBox[{"counter", ",", "1"}], "\[RightDoubleBracket]"}], "=", 
            RowBox[{"pom", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
             RowBox[{"counter", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
            RowBox[{"pom", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
             RowBox[{"counter", ",", "3"}], "\[RightDoubleBracket]"}], "=", 
            RowBox[{"pom", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
             RowBox[{"counter", ",", "4"}], "\[RightDoubleBracket]"}], "=", 
            "pom2"}], ";", "\[IndentingNewLine]", 
           RowBox[{"counter", "=", 
            RowBox[{"counter", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", 
         "]"}]}], "]"}]}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.676367991179421*^9, 3.676368017142769*^9}, {
  3.676368300266573*^9, 3.676368334368494*^9}, {3.676368535386241*^9, 
  3.676368538957366*^9}, {3.6763688358548613`*^9, 3.676368836089286*^9}, {
  3.682385893238804*^9, 3.682385915258952*^9}, {3.682509753841618*^9, 
  3.682509754140748*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["B411 tables", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, {
   3.671982985248468*^9, 3.671982990623679*^9}, {3.6735120583053617`*^9, 
   3.673512059633964*^9}, {3.6737030268218107`*^9, 3.673703027389*^9}, {
   3.674912132586363*^9, 3.674912133330863*^9}, {3.6763690868676558`*^9, 
   3.676369087837184*^9}, 3.679401402068871*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Permutation", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ker411", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", 
            RowBox[{"F4s", "[", 
             RowBox[{"q", ",", 
              RowBox[{"-", "q"}], ",", "k1", ",", "k2"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"al", "\[Rule]", "alfm"}], ",", 
             RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"mag", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"mag", "[", 
             RowBox[{"-", "q"}], "]"}], "\[Rule]", 
            RowBox[{"mag", "[", "q", "]"}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", "k1", "]"}], "\[Rule]", "k1"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", "k2", "]"}], "\[Rule]", "k2"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2"}], "]"}], "\[Rule]", "k3"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "-", "q"}], "]"}], "\[Rule]", "k1mq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "q"}], "]"}], "\[Rule]", "k1pq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k2", "-", "q"}], "]"}], "\[Rule]", "k2mq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k2", "+", "q"}], "]"}], "\[Rule]", "k2pq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2", "+", "q"}], "]"}], "\[Rule]", "k3mq"}], 
         ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2", "-", "q"}], "]"}], "\[Rule]", "k3pq"}]}], 
        "}"}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "All", " ", "terms", " ", "for", " ", "which", " ", "2", " ", "or", " ", 
      "3", " ", "of", " ", "\[Nu]1"}], ",", " ", 
     RowBox[{
     "\[Nu]2", " ", "and", " ", "\[Nu]3", " ", "are", " ", "negative", " ", 
      "integers", " ", "or", " ", "0"}], ",", " ", 
     RowBox[{
     "are", " ", "set", " ", "to", " ", "0.", " ", "This", " ", "is", " ", 
      "because", " ", "of", " ", "the", " ", "gamma", " ", 
      RowBox[{"functions", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker411step1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "ker411", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"br1", "=", "0"}], ";", 
       RowBox[{"br2", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         FractionBox["k1pq", 
          RowBox[{
          "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", "k1pq"}], "]"}]}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "0"}], ",", 
         RowBox[{"br1", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "0"}], ",", 
           RowBox[{"br2", "++"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         FractionBox["k1mq", 
          RowBox[{
          "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", "k1mq"}], "]"}]}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "0"}], ",", 
         RowBox[{"br1", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "0"}], ",", 
           RowBox[{"br2", "++"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         FractionBox["k2pq", 
          RowBox[{
          "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", "k2pq"}], "]"}]}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "0"}], ",", 
         RowBox[{"br1", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "0"}], ",", 
           RowBox[{"br2", "++"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         FractionBox["k2mq", 
          RowBox[{
          "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", "k2mq"}], "]"}]}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "0"}], ",", 
         RowBox[{"br1", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "0"}], ",", 
           RowBox[{"br2", "++"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         FractionBox["k3pq", 
          RowBox[{
          "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", "k3pq"}], "]"}]}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "0"}], ",", 
         RowBox[{"br1", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "0"}], ",", 
           RowBox[{"br2", "++"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         FractionBox["k3mq", 
          RowBox[{
          "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", "k3mq"}], "]"}]}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "0"}], ",", 
         RowBox[{"br1", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"p", ">", "0"}], ",", 
           RowBox[{"br2", "++"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"br1", "+", "br2", "-", "4"}], "<", "2"}], ",", 
         RowBox[{"ker411step1", "=", 
          RowBox[{"ker411step1", "+", 
           RowBox[{
           "ker411", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}]}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"By", " ", "q"}], "\[Rule]", 
      RowBox[{"-", "q"}]}], ",", " ", 
     RowBox[{"12", "=", "21"}], ",", " ", 
     RowBox[{"13", "=", "31"}], ",", " ", 
     RowBox[{"23", "=", "32."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker411part12", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker411part13", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker411part23", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "ker411step1", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"p1", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"Sign", "[", 
          RowBox[{
           FractionBox["k1pq", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "k1pq"}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p2", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"Sign", "[", 
          RowBox[{
           FractionBox["k1mq", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "k1mq"}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p3", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"Sign", "[", 
          RowBox[{
           FractionBox["k2pq", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "k2pq"}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p4", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"Sign", "[", 
          RowBox[{
           FractionBox["k2mq", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "k2mq"}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p5", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"Sign", "[", 
          RowBox[{
           FractionBox["k3pq", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "k3pq"}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p6", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"Sign", "[", 
          RowBox[{
           FractionBox["k3mq", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "k3mq"}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", "p6"}], 
           "\[Equal]", "1"}], "&&", 
          RowBox[{
           RowBox[{"p1", "+", "p2"}], "\[Equal]", "1"}]}], ",", 
         RowBox[{"ker411part12", "=", 
          RowBox[{"ker411part12", "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1mq", "\[Rule]", "k1pq"}], ",", 
               RowBox[{"k2pq", "\[Rule]", "k2mq"}], ",", 
               RowBox[{"k3pq", "\[Rule]", "k3mq"}]}], "}"}]}], ")"}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", "p6"}], 
           "\[Equal]", "1"}], "&&", 
          RowBox[{
           RowBox[{"p3", "+", "p4"}], "\[Equal]", "1"}]}], ",", 
         RowBox[{"ker411part12", "=", 
          RowBox[{"ker411part12", "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1mq", "\[Rule]", "k1pq"}], ",", 
               RowBox[{"k2pq", "\[Rule]", "k2mq"}], ",", 
               RowBox[{"k3pq", "\[Rule]", "k3mq"}]}], "}"}]}], ")"}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "p1", "+", "p2", "+", "p3", "+", "p4", "+", "p5", "+", "p6"}], 
           "\[Equal]", "1"}], "&&", 
          RowBox[{
           RowBox[{"p5", "+", "p6"}], "\[Equal]", "1"}]}], ",", 
         RowBox[{"ker411part13", "=", 
          RowBox[{"ker411part13", "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "ker411step1", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1mq", "\[Rule]", "k1pq"}], ",", 
               RowBox[{"k2pq", "\[Rule]", "k2mq"}], ",", 
               RowBox[{"k3pq", "\[Rule]", "k3mq"}]}], "}"}]}], ")"}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p1", "+", "p4"}], "\[Equal]", "2"}], ",", 
         RowBox[{"ker411part12", "=", 
          RowBox[{"ker411part12", "+", 
           RowBox[{"2", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p1", "+", "p6"}], "\[Equal]", "2"}], ",", 
         RowBox[{"ker411part13", "=", 
          RowBox[{"ker411part13", "+", 
           RowBox[{"2", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p3", "+", "p6"}], "\[Equal]", "2"}], ",", 
         RowBox[{"ker411part23", "=", 
          RowBox[{"ker411part23", "+", 
           RowBox[{"2", 
            RowBox[{
            "ker411step1", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}]}]}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6774203352988377`*^9, 3.677420391555256*^9}, {
   3.6774204950004597`*^9, 3.677420500738823*^9}, {3.677421858462538*^9, 
   3.677421966853524*^9}, {3.677422394769292*^9, 3.6774224439929256`*^9}, {
   3.67749948708355*^9, 3.67749949920317*^9}, {3.677499725437724*^9, 
   3.677499782664941*^9}, {3.677499899668797*^9, 3.677499937583252*^9}, 
   3.6950356515229683`*^9, 3.6950357347097054`*^9, {3.695038224358158*^9, 
   3.695038292666128*^9}, {3.6950384449829063`*^9, 3.695038543937105*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ker411final", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "\[Nu]"], "ker411part12"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "\[Nu]"], "ker411part13"}], "//", "Expand"}], 
          ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "k1mqt"}], ",", 
           RowBox[{"k1pq", "\[Rule]", "qt"}], ",", 
           RowBox[{"k3mq", "\[Rule]", "k2pqt"}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"qt", "\[Rule]", "q"}], ",", 
         RowBox[{"k1mqt", "\[Rule]", "k1pq"}], ",", 
         RowBox[{"k2pqt", "\[Rule]", "k2mq"}]}], "}"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "\[Nu]"], "ker411part23"}], "//", "Expand"}], 
          ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "k2mqt"}], ",", 
           RowBox[{"k2pq", "\[Rule]", "qt"}], ",", 
           RowBox[{"k3mq", "\[Rule]", "k1pqt"}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"qt", "\[Rule]", "q"}], ",", 
         RowBox[{"k1pqt", "\[Rule]", "k1pq"}], ",", 
         RowBox[{"k2mqt", "\[Rule]", "k2mq"}]}], "}"}]}], ")"}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6950381006095667`*^9, 3.6950381114886923`*^9}, 
   3.695038554222447*^9, {3.695038593058323*^9, 3.695038617536583*^9}, {
   3.6950386565826273`*^9, 3.695038658725273*^9}, 3.695038737248311*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ker411final", "]"}]], "Input",
 CellChangeTimes->{{3.6774222189323273`*^9, 3.6774222193198442`*^9}, {
  3.677499959671885*^9, 3.677499960039917*^9}, {3.695038740517392*^9, 
  3.6950387649634132`*^9}}],

Cell[BoxData["315"], "Output",
 CellChangeTimes->{3.695038749642179*^9, 3.695072517491569*^9, 
  3.6951279214982347`*^9, 3.695138226751053*^9, 3.695140887972509*^9, 
  3.695141160119026*^9, 3.6951768240343122`*^9, 3.695225063164544*^9, 
  3.6952402325480957`*^9, 3.69532791409375*^9, 3.706027396787166*^9, 
  3.7060458563081007`*^9, 3.7061024678136263`*^9, 3.706319706578862*^9, 
  3.70635705773794*^9, 3.7066368807000504`*^9, 3.7067055540478077`*^9, 
  3.706733185001855*^9, 3.7067429366454277`*^9, 3.706875813016857*^9, 
  3.707161441614846*^9, 3.707179555585372*^9, 3.707246123408518*^9, 
  3.707723192941033*^9, 3.70776507046837*^9, 3.707765774856655*^9, 
  3.707922180781122*^9, 3.708082700325252*^9, 3.7081810972525263`*^9, 
  3.708190720722889*^9, 3.708216538505266*^9, 3.708217163244196*^9, 
  3.708813215313774*^9, 3.7089719963439837`*^9, 3.7127777264233932`*^9, 
  3.7128417982485533`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ker411final", "=", 
   RowBox[{
    RowBox[{"ker411final", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", "\[Rule]", "1"}], ",", 
       RowBox[{"k2", "\[Rule]", 
        SqrtBox["y"]}], ",", 
       RowBox[{"k3", "\[Rule]", 
        SqrtBox["x"]}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tab411step1", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         FractionBox["q", 
          RowBox[{
          "ker411final", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411final", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "q"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         FractionBox["k1pq", 
          RowBox[{
          "ker411final", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411final", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "k1pq"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         FractionBox["k2mq", 
          RowBox[{
          "ker411final", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker411final", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "k2mq"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "ker411final", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"k1pq", "\[Rule]", "1"}], ",", 
           RowBox[{"k2mq", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "ker411final", "]"}]}], "}"}]}], "]"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pom", "=", "0"}], ";", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", 
     RowBox[{"-", "3"}]}], ",", 
    RowBox[{"i1", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i1", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"i2", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i2", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"i3", "\[LessEqual]", "3"}], ",", 
        RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{"Tab411step1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i1", "-", 
                  FractionBox["\[Nu]", "2"]}], ",", "i2", ",", "i3", ",", 
                 "_"}], "}"}]}], "]"}], "]"}], ">", "0"}], ",", 
           RowBox[{"pom", "=", 
            RowBox[{"pom", "+", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{"Tab411step1", ",", 
               RowBox[{"{", 
                RowBox[{"i1", ",", 
                 RowBox[{"i2", "-", 
                  FractionBox["\[Nu]", "2"]}], ",", "i3", ",", "_"}], "}"}]}],
               "]"}], "]"}], ">", "0"}], ",", 
           RowBox[{"pom", "=", 
            RowBox[{"pom", "+", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{"Tab411step1", ",", 
               RowBox[{"{", 
                RowBox[{"i1", ",", "i2", ",", 
                 RowBox[{"i3", "-", 
                  FractionBox["\[Nu]", "2"]}], ",", "_"}], "}"}]}], "]"}], 
             "]"}], ">", "0"}], ",", 
           RowBox[{"pom", "=", 
            RowBox[{"pom", "+", "1"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tab411", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "pom"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counter", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", 
     RowBox[{"-", "3"}]}], ",", 
    RowBox[{"i1", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i1", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"i2", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i2", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"i3", "\[LessEqual]", "3"}], ",", 
        RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pom", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{"Tab411step1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i1", "-", 
               FractionBox["\[Nu]", "2"]}], ",", "i2", ",", "i3", ",", "_"}], 
             "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "pom", "]"}], ">", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Tab411", "\[LeftDoubleBracket]", "counter", 
              "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i1", "-", 
                FractionBox["\[Nu]", "2"]}], ",", "i2", ",", "i3", ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"pom", "\[LeftDoubleBracket]", 
                   RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"pom", " ", "\[LeftDoubleBracket]", 
                    RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
            RowBox[{"counter", "=", 
             RowBox[{"counter", "+", "1"}]}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pom", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{"Tab411step1", ",", 
            RowBox[{"{", 
             RowBox[{"i1", ",", 
              RowBox[{"i2", "-", 
               FractionBox["\[Nu]", "2"]}], ",", "i3", ",", "_"}], "}"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "pom", "]"}], ">", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Tab411", "\[LeftDoubleBracket]", "counter", 
              "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{"i1", ",", 
               RowBox[{"i2", "-", 
                FractionBox["\[Nu]", "2"]}], ",", "i3", ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"pom", "\[LeftDoubleBracket]", 
                   RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"pom", "\[LeftDoubleBracket]", 
                    RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
            RowBox[{"counter", "=", 
             RowBox[{"counter", "+", "1"}]}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pom", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{"Tab411step1", ",", 
            RowBox[{"{", 
             RowBox[{"i1", ",", "i2", ",", 
              RowBox[{"i3", "-", 
               FractionBox["\[Nu]", "2"]}], ",", "_"}], "}"}]}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "pom", "]"}], ">", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Tab411", "\[LeftDoubleBracket]", "counter", 
              "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{"i1", ",", "i2", ",", 
               RowBox[{"i3", "-", 
                FractionBox["\[Nu]", "2"]}], ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"pom", "\[LeftDoubleBracket]", 
                   RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"pom", "\[LeftDoubleBracket]", 
                    RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
            RowBox[{"counter", "=", 
             RowBox[{"counter", "+", "1"}]}], ";"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695038791846306*^9, 3.69503886305799*^9}, {
   3.695038920388008*^9, 3.6950390654293747`*^9}, {3.695039380758544*^9, 
   3.695039433278533*^9}, 3.6950395336611357`*^9, {3.695039715590847*^9, 
   3.695039823381778*^9}, {3.695039876162415*^9, 3.69503988184114*^9}, 
   3.695039931166325*^9, {3.6950400791283417`*^9, 3.695040080263852*^9}, {
   3.695040147963971*^9, 3.6950402198154707`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "Tab411", "]"}]], "Input"],

Cell[BoxData["102"], "Output",
 CellChangeTimes->{3.695042053176755*^9, 3.695072520078949*^9, 
  3.695127921648649*^9, 3.6951382269014263`*^9, 3.695140888038496*^9, 
  3.695141160259981*^9, 3.695176824648041*^9, 3.6952250633297033`*^9, 
  3.695240232713251*^9, 3.6953279145446672`*^9, 3.706027399579219*^9, 
  3.7060458590112057`*^9, 3.706102471901361*^9, 3.7063197093429213`*^9, 
  3.706357060372568*^9, 3.7066368830522327`*^9, 3.7067055559501143`*^9, 
  3.706733187203103*^9, 3.7067429388572083`*^9, 3.706875815435231*^9, 
  3.7071614435167294`*^9, 3.707179558968122*^9, 3.707246125592763*^9, 
  3.7077232042408667`*^9, 3.707765072537059*^9, 3.707765778276101*^9, 
  3.707922182482229*^9, 3.708082702861508*^9, 3.7081810993537493`*^9, 
  3.7081907223234777`*^9, 3.708216540836844*^9, 3.708217166039188*^9, 
  3.708813218172059*^9, 3.708972000668832*^9, 3.712777729234864*^9, 
  3.7128418044238033`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ker411final", "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Tab411", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]], 
       SuperscriptBox["k1pq", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Tab411", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}]], 
       SuperscriptBox["k2mq", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Tab411", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}]], 
       RowBox[{"Tab411", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Tab411", "]"}]}], "}"}]}], "]"}]}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.6950390831317253`*^9, 3.6950394383667173`*^9, {3.6950402291985817`*^9, 
   3.6950403177355223`*^9}, 3.695040373355237*^9, {3.6950404156093903`*^9, 
   3.695040554013892*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.695039070818139*^9, 3.695039083926111*^9}, {
   3.695039439399877*^9, 3.695039442916759*^9}, 3.6950397425765657`*^9, 
   3.695039813263877*^9, {3.695040197294447*^9, 3.6950402630960083`*^9}, 
   3.695040318224091*^9, 3.6950403737879963`*^9, {3.695040428304431*^9, 
   3.6950404495149403`*^9}, {3.695040481411089*^9, 3.695040556192587*^9}, 
   3.695042054845805*^9, 3.695072521260079*^9, 3.695127921687962*^9, 
   3.6951382269368753`*^9, 3.69514088807337*^9, 3.6951411603213043`*^9, 
   3.6951768247142878`*^9, 3.695225063365695*^9, 3.695240232765944*^9, 
   3.695327914615179*^9, 3.706027400908166*^9, 3.706045860117547*^9, 
   3.706102473423023*^9, 3.706319710424614*^9, 3.706357062209193*^9, 
   3.706636883820589*^9, 3.7067055567351227`*^9, 3.706733187888174*^9, 
   3.706742939728833*^9, 3.7068758162190723`*^9, 3.707161444284419*^9, 
   3.707179560028529*^9, 3.707246126344769*^9, 3.707723205318613*^9, 
   3.707765073442411*^9, 3.707765779378047*^9, 3.70792218380051*^9, 
   3.708082704080476*^9, 3.708181100054552*^9, 3.70819072305788*^9, 
   3.7082165419543*^9, 3.708217167121924*^9, 3.708813219217454*^9, 
   3.708972003473895*^9, 3.7127777305941553`*^9, 3.712841806308086*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["B321 tables", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, {
   3.671982985248468*^9, 3.671982990623679*^9}, {3.6735120583053617`*^9, 
   3.673512059633964*^9}, {3.6737030268218107`*^9, 3.673703027389*^9}, {
   3.674573071819419*^9, 3.6745730720115643`*^9}, {3.67491213505482*^9, 
   3.674912135938129*^9}, {3.677500731936883*^9, 3.677500734267232*^9}, 
   3.679401404344482*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Permutation", " ", 
    RowBox[{"p1", ".", " ", "The"}], " ", "same", " ", "procedure", " ", "as",
     " ", "for", " ", 
    RowBox[{"B411", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ker321", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", 
            RowBox[{"F3s", "[", 
             RowBox[{
              RowBox[{"-", "q"}], ",", 
              RowBox[{"q", "-", "k2"}], ",", 
              RowBox[{"-", "k1"}]}], "]"}], 
            RowBox[{"F2s", "[", 
             RowBox[{"q", ",", 
              RowBox[{"k2", "-", "q"}]}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"al", "\[Rule]", "alfm"}], ",", 
             RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"mag", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"mag", "[", 
             RowBox[{"-", "q"}], "]"}], "\[Rule]", 
            RowBox[{"mag", "[", "q", "]"}]}], ",", 
           RowBox[{
            RowBox[{"mag", "[", 
             RowBox[{"-", "k1"}], "]"}], "\[Rule]", 
            RowBox[{"mag", "[", "k1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"mag", "[", 
             RowBox[{"-", "k2"}], "]"}], "\[Rule]", 
            RowBox[{"mag", "[", "k2", "]"}]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mag", "[", "q", "]"}], "\[Rule]", "q"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", "k1", "]"}], "\[Rule]", "k1"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", "k2", "]"}], "\[Rule]", "k2"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2"}], "]"}], "\[Rule]", "k3"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{
            RowBox[{"-", "k1"}], "-", "k2"}], "]"}], "\[Rule]", "k3"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "-", "q"}], "]"}], "\[Rule]", "k1mq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "q"}], "]"}], "\[Rule]", "k1pq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{
            RowBox[{"-", "k1"}], "-", "q"}], "]"}], "\[Rule]", "k1pq"}], ",", 
         
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k2", "-", "q"}], "]"}], "\[Rule]", "k2mq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{
            RowBox[{"-", "k2"}], "+", "q"}], "]"}], "\[Rule]", "k2mq"}], ",", 
         
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k2", "+", "q"}], "]"}], "\[Rule]", "k2pq"}], ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2", "+", "q"}], "]"}], "\[Rule]", "k3mq"}], 
         ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{"k1", "+", "k2", "-", "q"}], "]"}], "\[Rule]", "k3pq"}], 
         ",", 
         RowBox[{
          RowBox[{"mag", "[", 
           RowBox[{
            RowBox[{"-", "k1"}], "-", "k2", "+", "q"}], "]"}], "\[Rule]", 
          "k3pq"}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker321", "=", 
     RowBox[{
      RowBox[{"ker321", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k1", "\[Rule]", "1"}], ",", 
         RowBox[{"k2", "\[Rule]", 
          SqrtBox["y"]}], ",", 
         RowBox[{"k3", "\[Rule]", 
          SqrtBox["x"]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker321red12", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ker321red23", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "ker321", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pom1", "=", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker321", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", "k1pq"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1pq", "\[Rule]", "1"}], ",", 
           RowBox[{"k2mq", "\[Rule]", "1"}], ",", 
           RowBox[{"k3pq", "\[Rule]", "1"}], ",", 
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"x", "\[Rule]", "1"}], ",", 
           RowBox[{"y", "\[Rule]", "1"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"pom1", "\[Equal]", "0"}], ",", 
         RowBox[{"ker321red23", "=", 
          RowBox[{"ker321red23", "+", 
           RowBox[{
           "ker321", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}]}], ",", 
         RowBox[{"ker321red12", "=", 
          RowBox[{"ker321red12", "+", 
           RowBox[{
           "ker321", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}]}]}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.674571530202321*^9, 3.674571594970245*^9}, {
   3.674571628686071*^9, 3.674571670445423*^9}, {3.674571798425264*^9, 
   3.674571900025188*^9}, {3.674571939415743*^9, 3.6745719506609592`*^9}, {
   3.674572548700766*^9, 3.674572548841442*^9}, {3.674572699041141*^9, 
   3.674572795704714*^9}, {3.67457282792977*^9, 3.674572879495721*^9}, {
   3.6745729307667713`*^9, 3.674572964926605*^9}, 3.674573062887185*^9, 
   3.674576362550778*^9, {3.6773214128457327`*^9, 3.67732144269069*^9}, {
   3.677321577389526*^9, 3.677321577465068*^9}, {3.67734656207377*^9, 
   3.677346562271311*^9}, {3.677346705784498*^9, 3.677346790031815*^9}, {
   3.677346852822131*^9, 3.677346863934451*^9}, {3.677346898044818*^9, 
   3.677346898705558*^9}, {3.677408478809251*^9, 3.6774085020161953`*^9}, {
   3.677408598590872*^9, 3.677408620612053*^9}, {3.6775007421768217`*^9, 
   3.677500765032855*^9}, {3.695087665723838*^9, 3.695087695242235*^9}, {
   3.695088172949304*^9, 3.6950881835018272`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ker321final", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "\[Nu]1"], 
       SuperscriptBox["k2mq", "\[Nu]2"], "ker321red12"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "\[Nu]1"], 
            SuperscriptBox["k2mq", "\[Nu]2"], "ker321red23"}], "//", 
           "Expand"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "k2pqt"}], ",", 
           RowBox[{"k2mq", "\[Rule]", "qt"}], ",", 
           RowBox[{"k3pq", "\[Rule]", "k1mqt"}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"qt", "\[Rule]", "q"}], ",", 
         RowBox[{"k1mqt", "\[Rule]", "k1pq"}], ",", 
         RowBox[{"k2pqt", "\[Rule]", "k2mq"}]}], "}"}]}], ")"}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6950381006095667`*^9, 3.6950381114886923`*^9}, 
   3.695038554222447*^9, {3.695038593058323*^9, 3.695038617536583*^9}, {
   3.6950386565826273`*^9, 3.695038658725273*^9}, 3.695038737248311*^9, {
   3.695088167012841*^9, 3.6950882265525923`*^9}, {3.695088267823835*^9, 
   3.695088280111586*^9}, 3.695088521340394*^9, 3.69508856729187*^9, {
   3.69508861310221*^9, 3.695088614919895*^9}, {3.695088782217716*^9, 
   3.69508881728292*^9}, 3.6950888484040747`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tab321step1", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         FractionBox["q", 
          RowBox[{
          "ker321final", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker321final", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "q"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         FractionBox["k1pq", 
          RowBox[{
          "ker321final", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker321final", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "k1pq"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         FractionBox["k2mq", 
          RowBox[{
          "ker321final", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "ker321final", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "k2mq"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "ker321final", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q", "\[Rule]", "1"}], ",", 
           RowBox[{"k1pq", "\[Rule]", "1"}], ",", 
           RowBox[{"k2mq", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "ker321final", "]"}]}], "}"}]}], "]"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{3.6950884874913*^9, 3.6950888612922564`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pom", "=", "0"}], ";", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", 
     RowBox[{"-", "3"}]}], ",", 
    RowBox[{"i1", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i1", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"i2", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i2", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"i3", "\[LessEqual]", "3"}], ",", 
        RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{"Tab321step1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i1", "-", 
                  FractionBox["\[Nu]1", "2"]}], ",", "i2", ",", 
                 RowBox[{"i3", "-", 
                  FractionBox["\[Nu]2", "2"]}], ",", "_"}], "}"}]}], "]"}], 
             "]"}], ">", "0"}], ",", 
           RowBox[{"pom", "=", 
            RowBox[{"pom", "+", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{"Tab321step1", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i1", "-", 
                  FractionBox["\[Nu]2", "2"]}], ",", "i2", ",", 
                 RowBox[{"i3", "-", 
                  FractionBox["\[Nu]1", "2"]}], ",", "_"}], "}"}]}], "]"}], 
             "]"}], ">", "0"}], ",", 
           RowBox[{"pom", "=", 
            RowBox[{"pom", "+", "1"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tab321", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "pom"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counter", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", 
     RowBox[{"-", "3"}]}], ",", 
    RowBox[{"i1", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i1", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"i2", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i2", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"i3", "\[LessEqual]", "3"}], ",", 
        RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"pom", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{"Tab321step1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i1", "-", 
               FractionBox["\[Nu]1", "2"]}], ",", "i2", ",", 
              RowBox[{"i3", "-", 
               FractionBox["\[Nu]2", "2"]}], ",", "_"}], "}"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "pom", "]"}], ">", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Tab321", "\[LeftDoubleBracket]", "counter", 
              "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i1", "-", 
                FractionBox["\[Nu]1", "2"]}], ",", "i2", ",", 
               RowBox[{"i3", "-", 
                FractionBox["\[Nu]2", "2"]}], ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"pom", "\[LeftDoubleBracket]", 
                   RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"pom", " ", "\[LeftDoubleBracket]", 
                    RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
            RowBox[{"counter", "=", 
             RowBox[{"counter", "+", "1"}]}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pom", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{"Tab321step1", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i1", "-", 
               FractionBox["\[Nu]2", "2"]}], ",", "i2", ",", 
              RowBox[{"i3", "-", 
               FractionBox["\[Nu]1", "2"]}], ",", "_"}], "}"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "pom", "]"}], ">", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Tab321", "\[LeftDoubleBracket]", "counter", 
              "\[RightDoubleBracket]"}], "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i1", "-", 
                FractionBox["\[Nu]2", "2"]}], ",", "i2", ",", 
               RowBox[{"i3", "-", 
                FractionBox["\[Nu]1", "2"]}], ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"pom", "\[LeftDoubleBracket]", 
                   RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"pom", "\[LeftDoubleBracket]", 
                    RowBox[{"All", ",", "4"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "}"}]}], "]"}]}], "}"}]}], ";", 
            RowBox[{"counter", "=", 
             RowBox[{"counter", "+", "1"}]}], ";"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695038791846306*^9, 3.69503886305799*^9}, {
   3.695038920388008*^9, 3.6950390654293747`*^9}, {3.695039380758544*^9, 
   3.695039433278533*^9}, 3.6950395336611357`*^9, {3.695039715590847*^9, 
   3.695039823381778*^9}, {3.695039876162415*^9, 3.69503988184114*^9}, 
   3.695039931166325*^9, {3.6950400791283417`*^9, 3.695040080263852*^9}, {
   3.695040147963971*^9, 3.6950402198154707`*^9}, {3.695088364419826*^9, 
   3.69508840291886*^9}, 3.695088485158177*^9, 3.695088868490212*^9, {
   3.695088904391262*^9, 3.6950890365245028`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ker321final", "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Tab321", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]], 
       SuperscriptBox["k1pq", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Tab321", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}]], 
       SuperscriptBox["k2mq", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Tab321", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}]], 
       RowBox[{"Tab321", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Tab321", "]"}]}], "}"}]}], "]"}]}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.695089087576496*^9, 3.695089148684688*^9}, {
  3.7071795664834223`*^9, 3.7071795672485113`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.695089138500187*^9, 3.6950891491985064`*^9}, 
   3.695123574363681*^9, 3.695127923628667*^9, 3.695138227222522*^9, 
   3.695140888206325*^9, 3.6951411606211433`*^9, 3.695176825188004*^9, 
   3.6952250636799593`*^9, 3.695240233133719*^9, 3.695327915135974*^9, 
   3.706027410421777*^9, 3.706045964616007*^9, 3.706102488204649*^9, 
   3.7063197200720663`*^9, 3.706357069212205*^9, 3.706636890023007*^9, 
   3.7067055622411127`*^9, 3.706733195909172*^9, 3.7067429451870537`*^9, 
   3.7068758215055113`*^9, 3.707161449542131*^9, 3.707179567752055*^9, 
   3.707246132334993*^9, 3.70772350714203*^9, 3.707765095759097*^9, 
   3.707765787715901*^9, 3.7080827144862947`*^9, 3.708181108044312*^9, 
   3.708190729780765*^9, 3.70821654988168*^9, 3.708217176228901*^9, 
   3.708813227791806*^9, 3.71277774718344*^9, 3.7128418146383142`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop Bispectrum -- Preliminaries", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
   3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
   3.67149015781814*^9}, {3.671494968476218*^9, 3.671494971650672*^9}, {
   3.672416761159218*^9, 3.672416762333313*^9}, {3.6749243197529573`*^9, 
   3.674924325004302*^9}, {3.674924967992939*^9, 3.674924970998466*^9}, {
   3.674948334575523*^9, 3.674948352613867*^9}, 3.67940139585472*^9, {
   3.680865905471088*^9, 3.680865916238523*^9}, {3.6943565969000797`*^9, 
   3.694356597286717*^9}, {3.6951298620569487`*^9, 3.6951298691915894`*^9}, {
   3.695379785506662*^9, 3.695379788719412*^9}, {3.706789801115673*^9, 
   3.706789803640792*^9}, {3.7068083816013803`*^9, 3.706808398631322*^9}, {
   3.706808435389632*^9, 3.7068084355096807`*^9}, {3.712849977566062*^9, 
   3.712849981160972*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Tree", "-", 
    RowBox[{"level", " ", "expression"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B211", "[", 
     RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["k2", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k2", "2"], " ", 
         SuperscriptBox["k3", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k3", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["k1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            SuperscriptBox["k2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["k3", "2"]}]}], ")"}]}]}], 
       RowBox[{"14", " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"]}]], 
      RowBox[{"Plin", "[", "k1", "]"}], 
      RowBox[{"Plin", "[", "k2", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["k3", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k3", "2"], " ", 
         SuperscriptBox["k2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k2", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["k1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            SuperscriptBox["k3", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["k2", "2"]}]}], ")"}]}]}], 
       RowBox[{"14", " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k3", "2"]}]], 
      RowBox[{"Plin", "[", "k1", "]"}], 
      RowBox[{"Plin", "[", "k3", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox["k3", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["k2", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k2", "2"], " ", 
         SuperscriptBox["k1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k1", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["k3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            SuperscriptBox["k2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["k1", "2"]}]}], ")"}]}]}], 
       RowBox[{"14", " ", 
        SuperscriptBox["k3", "2"], " ", 
        SuperscriptBox["k2", "2"]}]], 
      RowBox[{"Plin", "[", "k3", "]"}], 
      RowBox[{"Plin", "[", "k2", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.678030117252371*^9, 3.678030163014448*^9}, {
   3.67803795898755*^9, 3.67803797547058*^9}, 3.678038060760783*^9, {
   3.678039550861855*^9, 3.678039612356559*^9}, 3.678039693995071*^9, {
   3.7068084520717163`*^9, 3.706808461805497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F2s", "[", 
        RowBox[{"k1", ",", "k2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"al", "\[Rule]", "alfm"}], ",", 
         RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"mag", "[", "k1", "]"}], "\[Rule]", "k1"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", "k2", "]"}], "\[Rule]", "k2"}], ",", 
       RowBox[{
        RowBox[{"mag", "[", 
         RowBox[{"k1", "+", "k2"}], "]"}], "\[Rule]", "k3"}]}], "}"}]}], "//",
     "FullSimplify"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Number", " ", "of", " ", "sampling", " ", "points", " ", "for", " ", 
    "plots"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NmaxPlot", "=", "150"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kminPlot", "=", 
     RowBox[{"5", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kmaxPlot", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"knPlot", "=", 
     RowBox[{"kBins", "[", 
      RowBox[{"NmaxPlot", ",", "kminPlot", ",", "kmaxPlot"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.695138177545733*^9, 3.695138177953781*^9}, {
   3.695141379344948*^9, 3.695141400887355*^9}, {3.69514564850922*^9, 
   3.6951456485728617`*^9}, {3.6952277871251698`*^9, 
   3.6952277872210073`*^9}, {3.695240541495638*^9, 3.695240543079226*^9}, 
   3.706795957164823*^9, {3.706808490812785*^9, 3.706808502491291*^9}, {
   3.706897363026498*^9, 3.70689736317834*^9}, {3.706897591760721*^9, 
   3.706897592151731*^9}, {3.7128418238408613`*^9, 3.712841828120963*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]v", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Plin", "[", "q", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708199036683757*^9, 3.708199066125599*^9}, {
   3.7082537978553743`*^9, 3.708253800823563*^9}, 3.708253857358631*^9, 
   3.708253895597744*^9, {3.708813690805003*^9, 3.7088136911278*^9}}],

Cell[BoxData["36.42100829835087`"], "Output",
 CellChangeTimes->{
  3.7081990667429934`*^9, 3.708216562912426*^9, 3.7082171876353827`*^9, {
   3.7082537953950453`*^9, 3.7082538043512*^9}, 3.7088132435154457`*^9, 
   3.708813693921803*^9, 3.712777771862735*^9, 3.712841832916134*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B411UV", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "226380"]}], 
    FractionBox["1", 
     RowBox[{"x", " ", "y"}]], 
    RowBox[{"(", 
     RowBox[{"12409", "+", 
      RowBox[{"20085", 
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}]}], "-", 
      RowBox[{"44518", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "+", 
      RowBox[{"76684", "x", " ", "y"}], "+", 
      RowBox[{"12024", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}]}]}], ")"}], "\[Sigma]v"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7081987981192217`*^9, 3.708199035009718*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Btree", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]], 
        RowBox[{"B211", "[", 
         RowBox[{
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "knPlot", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7088169218022413`*^9, 3.708816976457322*^9}, {
  3.708817034675687*^9, 3.708817038159595*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop bispectrum -- Example of Equilateral Bispectrum", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
   3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
   3.67149015781814*^9}, {3.671494968476218*^9, 3.671494971650672*^9}, {
   3.672416761159218*^9, 3.672416762333313*^9}, {3.6749243197529573`*^9, 
   3.674924325004302*^9}, {3.674924967992939*^9, 3.674924970998466*^9}, {
   3.674948334575523*^9, 3.674948352613867*^9}, 3.67940139585472*^9, {
   3.680865905471088*^9, 3.680865916238523*^9}, {3.6943565969000797`*^9, 
   3.694356597286717*^9}, {3.6951298620569487`*^9, 3.6951298691915894`*^9}, {
   3.695379785506662*^9, 3.695379788719412*^9}, {3.706789801115673*^9, 
   3.706789803640792*^9}, {3.7068083816013803`*^9, 3.706808398631322*^9}, {
   3.706808435389632*^9, 3.7068084355096807`*^9}, {3.70776712709093*^9, 
   3.70776714255861*^9}, {3.712849986845314*^9, 3.712849995996347*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"y1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x1", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.706876012583844*^9, 3.7068760183905582`*^9}, {
   3.706876760662739*^9, 3.706876761822042*^9}, {3.7081914998620234`*^9, 
   3.708191505101021*^9}, {3.708192440952147*^9, 3.7081924418616877`*^9}, {
   3.708199294456463*^9, 3.7081992992071247`*^9}, 3.708200237432518*^9, 
   3.708200440854115*^9, 3.708200650519805*^9, 3.708217207685416*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bias", "=", 
   RowBox[{"-", "0.2501"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmin", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "4"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"kmax", "=", 
  RowBox[{"k", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "k", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "k", "]"}]}], "==", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "kmin", ")"}], 
        RowBox[{"-", "bias"}]], " ", 
       RowBox[{"Plin", "[", "kmin", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", "bias"}]}], ")"}], " ", "0.25"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.695130036373294*^9, 3.695130043596175*^9}, {
   3.695138114863983*^9, 3.695138114934342*^9}, {3.695139036942568*^9, 
   3.69513907925142*^9}, 3.695139283220334*^9, {3.6951393942291117`*^9, 
   3.6951394033968763`*^9}, {3.695139439914482*^9, 3.69513944017768*^9}, {
   3.695139528460253*^9, 3.695139850316633*^9}, {3.6951404068774776`*^9, 
   3.6951404262760572`*^9}, {3.69515315181728*^9, 3.695153171694913*^9}, {
   3.6951538272011766`*^9, 3.695153833640491*^9}, {3.6951540955597067`*^9, 
   3.695154095654258*^9}, {3.695225087282536*^9, 3.695225108778872*^9}, {
   3.695227553601922*^9, 3.695227643625766*^9}, 3.695240241697953*^9, {
   3.695240536456038*^9, 3.69524053822367*^9}, {3.695327838469141*^9, 
   3.6953278729344807`*^9}, 3.6953280414201393`*^9, 3.695328148833799*^9, {
   3.695328402061551*^9, 3.69532851355971*^9}, {3.6953294150944757`*^9, 
   3.695329470009653*^9}, {3.69534053452374*^9, 3.695340561120278*^9}, {
   3.695340831081499*^9, 3.6953408811615753`*^9}, {3.695340940763567*^9, 
   3.6953409593894377`*^9}, {3.6953410078504353`*^9, 
   3.6953410505848837`*^9}, {3.6953796829802628`*^9, 3.695379700222906*^9}, {
   3.7035724854346943`*^9, 3.7035725440966997`*^9}, {3.703585716600217*^9, 
   3.703585796461074*^9}, 3.705360156697969*^9, {3.705360333559228*^9, 
   3.705360364377076*^9}, {3.70536040193839*^9, 3.7053604485684557`*^9}, {
   3.7053632208031797`*^9, 3.7053632556561003`*^9}, {3.706027187396925*^9, 
   3.7060271943934937`*^9}, {3.7060274237173443`*^9, 3.70602743177239*^9}, {
   3.706029008849701*^9, 3.70602900927409*^9}, {3.706029649310875*^9, 
   3.706029653394908*^9}, 3.706033719129322*^9, {3.706055468003066*^9, 
   3.706055468590837*^9}, {3.706097009612196*^9, 3.706097011182403*^9}, {
   3.706097118798411*^9, 3.7060971378605824`*^9}, {3.7061025973302937`*^9, 
   3.706102607260416*^9}, {3.706104753638504*^9, 3.706104753767819*^9}, {
   3.706105029384581*^9, 3.706105058515341*^9}, {3.706109140703445*^9, 
   3.706109172359887*^9}, {3.7061175854296637`*^9, 3.70611762194528*^9}, {
   3.7061183412236767`*^9, 3.706118368138957*^9}, {3.706118510376667*^9, 
   3.7061185109427967`*^9}, {3.7061185769746103`*^9, 3.706118579061619*^9}, 
   3.706120272398589*^9, {3.706120317887724*^9, 3.706120335559104*^9}, {
   3.706120379038005*^9, 3.706120380280572*^9}, {3.7061204286335077`*^9, 
   3.706120439814418*^9}, {3.706120486522106*^9, 3.706120486890305*^9}, 
   3.7061479582091427`*^9, 3.70614800911489*^9, {3.706148050456872*^9, 
   3.706148054179474*^9}, {3.7063134956436033`*^9, 3.706313495737239*^9}, {
   3.706313696528797*^9, 3.706313730832138*^9}, {3.706313763475761*^9, 
   3.7063137639539013`*^9}, {3.7063138082474537`*^9, 
   3.7063138557780027`*^9}, {3.706319735534766*^9, 3.7063197458394337`*^9}, {
   3.7063201984709597`*^9, 3.706320234900649*^9}, 3.7063570768738337`*^9, {
   3.7063571280159616`*^9, 3.706357154887331*^9}, {3.7063572034060163`*^9, 
   3.706357203502973*^9}, {3.706358372232444*^9, 3.7063583723350067`*^9}, {
   3.706358429631259*^9, 3.706358473372191*^9}, {3.7063585254732323`*^9, 
   3.70635852588914*^9}, {3.706364581684773*^9, 3.706364613306799*^9}, {
   3.7063717213577557`*^9, 3.706371722004353*^9}, {3.70644910636403*^9, 
   3.7064491365689*^9}, {3.7064500027579403`*^9, 3.7064500028529987`*^9}, {
   3.7064502836027412`*^9, 3.706450327327797*^9}, {3.706450605243535*^9, 
   3.70645073135143*^9}, {3.706451045105132*^9, 3.7064510635432777`*^9}, {
   3.706451258897388*^9, 3.706451296956889*^9}, {3.706451702126514*^9, 
   3.706451702757522*^9}, {3.70645330948275*^9, 3.706453310681786*^9}, 
   3.706453357797188*^9, {3.706453394258799*^9, 3.70645339580971*^9}, {
   3.706453431399157*^9, 3.706453432862105*^9}, {3.706453513975791*^9, 
   3.706453517197701*^9}, {3.706453581448463*^9, 3.706453581559721*^9}, {
   3.706453619428935*^9, 3.706453619507944*^9}, {3.706453778165575*^9, 
   3.706453849766533*^9}, {3.706460569643887*^9, 3.706460581891549*^9}, {
   3.706462689701014*^9, 3.706462690388104*^9}, {3.706463011507534*^9, 
   3.706463033922781*^9}, {3.70646335975546*^9, 3.70646337587383*^9}, {
   3.706463486184084*^9, 3.7064635286109657`*^9}, {3.706464141520526*^9, 
   3.7064641439591417`*^9}, {3.706464492710457*^9, 3.706464533065555*^9}, {
   3.706464610178975*^9, 3.706464621841139*^9}, {3.7064662480365868`*^9, 
   3.706466267361615*^9}, {3.706466565677835*^9, 3.7064665771158047`*^9}, {
   3.706466788399377*^9, 3.70646680283782*^9}, {3.706466995244577*^9, 
   3.706467021432705*^9}, {3.7064672620025*^9, 3.7064672809997272`*^9}, 
   3.706637315304592*^9, {3.706637438229947*^9, 3.706637466946684*^9}, {
   3.706637516295012*^9, 3.7066375496841087`*^9}, {3.706637682856348*^9, 
   3.706637698934024*^9}, {3.706637922613257*^9, 3.706637932409491*^9}, {
   3.706638000701132*^9, 3.706638009762632*^9}, {3.706638074597931*^9, 
   3.706638091931507*^9}, {3.706638173173307*^9, 3.706638190762787*^9}, {
   3.706638235807797*^9, 3.706638235974914*^9}, {3.706638443189417*^9, 
   3.706638494504067*^9}, {3.7066387171891747`*^9, 3.706638735715021*^9}, {
   3.706638770840795*^9, 3.706638770936173*^9}, {3.706639057159437*^9, 
   3.706639074853137*^9}, {3.706642004478898*^9, 3.7066420045457687`*^9}, {
   3.706642107995474*^9, 3.706642121219549*^9}, {3.7066426563653593`*^9, 
   3.706642657300336*^9}, {3.706642711423954*^9, 3.706642722374764*^9}, {
   3.706642769507292*^9, 3.706642769763069*^9}, {3.706642800679785*^9, 
   3.706642819878285*^9}, {3.706645452575436*^9, 3.706645477673771*^9}, {
   3.706645779506649*^9, 3.706645798064101*^9}, {3.706645896928206*^9, 
   3.706645905582708*^9}, {3.7066459705956507`*^9, 3.706645994550845*^9}, {
   3.706646362919303*^9, 3.706646363502281*^9}, {3.706706164463635*^9, 
   3.706706269175584*^9}, {3.70670633041282*^9, 3.7067064059096613`*^9}, {
   3.7067064438196*^9, 3.7067065884884977`*^9}, {3.706706661771523*^9, 
   3.706706663818475*^9}, {3.706706694416787*^9, 3.706706703391116*^9}, {
   3.7067068415094213`*^9, 3.706706872090334*^9}, {3.70673321454708*^9, 
   3.7067332217217216`*^9}, {3.706733694591611*^9, 3.706733787526722*^9}, {
   3.706733977578071*^9, 3.7067339847998247`*^9}, {3.706742966233921*^9, 
   3.7067430281531897`*^9}, {3.706743657737082*^9, 3.706743670293647*^9}, {
   3.706744192030324*^9, 3.706744237244494*^9}, {3.706745358210424*^9, 
   3.7067453587920837`*^9}, {3.706745464750692*^9, 3.706745468036347*^9}, {
   3.706789956414754*^9, 3.706790000544072*^9}, {3.706791138639686*^9, 
   3.706791138805525*^9}, 3.706791288599484*^9, {3.706795688648848*^9, 
   3.706795708096622*^9}, {3.706795750731613*^9, 3.706795753430359*^9}, {
   3.706795785500996*^9, 3.706795819676421*^9}, {3.7067958941127977`*^9, 
   3.706795904007375*^9}, 3.706795987131559*^9, {3.706802486993137*^9, 
   3.706802487232052*^9}, {3.707163906947578*^9, 3.707163907195668*^9}, {
   3.707163937633491*^9, 3.707163970902296*^9}, {3.707164003283098*^9, 
   3.707164003410329*^9}, {3.707164300509637*^9, 3.70716430067704*^9}, {
   3.70716534202309*^9, 3.7071653422309637`*^9}, {3.7071653782602663`*^9, 
   3.707165433366046*^9}, {3.707165553491008*^9, 3.707165554162966*^9}, {
   3.7071795929000072`*^9, 3.707179602344789*^9}, {3.7071796794340677`*^9, 
   3.7071796889114523`*^9}, {3.7071797283112087`*^9, 3.7071798080646677`*^9}, 
   3.707180457723094*^9, {3.707180925514472*^9, 3.7071809782492447`*^9}, {
   3.707181013265685*^9, 3.707181074586429*^9}, {3.707181106187831*^9, 
   3.70718112362787*^9}, 3.707182143237316*^9, {3.707182174166206*^9, 
   3.707182191187846*^9}, {3.707182531237178*^9, 3.707182571787856*^9}, {
   3.707220438926321*^9, 3.707220450961809*^9}, {3.7072205995342617`*^9, 
   3.707220609221531*^9}, {3.707726664805973*^9, 3.707726664855525*^9}, {
   3.7077269827723093`*^9, 3.707726982911634*^9}, {3.707765113291647*^9, 
   3.707765113563403*^9}, {3.707765233336097*^9, 3.7077652335358477`*^9}, {
   3.707765372995367*^9, 3.707765398759844*^9}, {3.707765819024372*^9, 
   3.707765819175403*^9}, {3.707766213001618*^9, 3.707766213057477*^9}, {
   3.7077662876183147`*^9, 3.707766313903895*^9}, {3.7077665151943007`*^9, 
   3.707766518371986*^9}, {3.7077672425028143`*^9, 3.707767242669883*^9}, {
   3.707767275500086*^9, 3.7077672756829863`*^9}, {3.707767572831237*^9, 
   3.7077675784698143`*^9}, {3.708082936667403*^9, 3.708082955258218*^9}, {
   3.7080830024264936`*^9, 3.7080830025455217`*^9}, 3.708083089408587*^9, {
   3.708083238222063*^9, 3.708083238654229*^9}, {3.708181120042412*^9, 
   3.708181120522437*^9}, {3.708181198129993*^9, 3.708181198217664*^9}, {
   3.7081813823929977`*^9, 3.708181382448298*^9}, {3.708181437568781*^9, 
   3.7081814377679787`*^9}, {3.708181508924786*^9, 3.7081815096711693`*^9}, {
   3.708181606814753*^9, 3.708181618630604*^9}, {3.7081816711902323`*^9, 
   3.708181682990047*^9}, {3.708181741430353*^9, 3.708181746533588*^9}, {
   3.708182135947694*^9, 3.7081821363864603`*^9}, {3.708182202010775*^9, 
   3.708182203081616*^9}, 3.708182289199492*^9, {3.708182378101221*^9, 
   3.708182390400172*^9}, {3.708182483904386*^9, 3.708182484223584*^9}, 
   3.708182583471706*^9, {3.708182674039139*^9, 3.7081826751260433`*^9}, {
   3.708182750358362*^9, 3.70818275998116*^9}, {3.7081828422135344`*^9, 
   3.7081828541167593`*^9}, {3.708182943844138*^9, 3.708182944516591*^9}, {
   3.708183060603921*^9, 3.7081830607470503`*^9}, {3.708183109090641*^9, 
   3.708183109218395*^9}, {3.708183149378441*^9, 3.708183149674345*^9}, {
   3.708183210170795*^9, 3.708183210249978*^9}, {3.708190539255769*^9, 
   3.708190570701062*^9}, {3.708190783327775*^9, 3.708190784467222*^9}, {
   3.708190824251891*^9, 3.708190875930751*^9}, {3.708190938778364*^9, 
   3.7081909388581877`*^9}, {3.708190989176635*^9, 3.708190992377673*^9}, {
   3.708191039930284*^9, 3.708191050121278*^9}, {3.708191087241932*^9, 
   3.7081910873128967`*^9}, {3.708191123601687*^9, 3.708191135232336*^9}, {
   3.7081911761501627`*^9, 3.708191176808158*^9}, {3.708191234168728*^9, 
   3.708191242815763*^9}, {3.708191299815452*^9, 3.708191306887061*^9}, {
   3.7081913564638166`*^9, 3.708191362190875*^9}, {3.708191435503025*^9, 
   3.7081914357900553`*^9}, {3.7082166114409637`*^9, 3.708216646839954*^9}, {
   3.708217213046753*^9, 3.708217213679531*^9}, {3.708217269651794*^9, 
   3.70821727654101*^9}, {3.708217318479013*^9, 3.708217318568241*^9}, {
   3.708218094676846*^9, 3.708218095499947*^9}, {3.708218254765829*^9, 
   3.7082182554334373`*^9}, {3.708218718814557*^9, 3.708218729815483*^9}, {
   3.7082189041677227`*^9, 3.708218904743325*^9}, {3.708219380433319*^9, 
   3.708219380561997*^9}, {3.7082194354107428`*^9, 3.708219435493157*^9}, 
   3.708219475182137*^9, {3.708813747661797*^9, 3.7088137558067017`*^9}, {
   3.708858752695949*^9, 3.708858752837708*^9}, {3.709446971175208*^9, 
   3.7094469712930727`*^9}, {3.709447294798513*^9, 3.709447294885758*^9}, {
   3.709447348918682*^9, 3.709447348999543*^9}, {3.709447412393353*^9, 
   3.709447412487597*^9}, {3.709447558919736*^9, 3.709447558961726*^9}, {
   3.712841845269503*^9, 3.71284185535641*^9}, {3.712842988984659*^9, 
   3.712842989308445*^9}}],

Cell[BoxData["1.0607320066672978`"], "Output",
 CellChangeTimes->{{3.706706459140888*^9, 3.70670658935056*^9}, 
   3.706706664241589*^9, {3.706706697182616*^9, 3.7067067041050367`*^9}, {
   3.706706842344059*^9, 3.70670687311672*^9}, {3.7067331990959253`*^9, 
   3.7067332223635063`*^9}, 3.706733704981893*^9, {3.706733736872958*^9, 
   3.706733788012068*^9}, {3.7067339799083633`*^9, 3.706733985395969*^9}, {
   3.706742947705298*^9, 3.706743028771525*^9}, {3.7067436585051613`*^9, 
   3.7067436709003963`*^9}, {3.706744193081856*^9, 3.7067442067689877`*^9}, 
   3.706744238105126*^9, 3.706745359865713*^9, 3.7067454684905148`*^9, {
   3.706789962358522*^9, 3.706790000927671*^9}, 3.706791143380975*^9, 
   3.706791289249399*^9, 3.706795546054234*^9, 3.706795617460703*^9, {
   3.7067956901933603`*^9, 3.706795708559408*^9}, 3.7067957539670343`*^9, {
   3.7067957859436417`*^9, 3.7067958207206287`*^9}, {3.706795895163021*^9, 
   3.70679590453664*^9}, 3.706795987736238*^9, 3.706802487737157*^9, 
   3.706875842302487*^9, 3.706876020253195*^9, 3.706876772474361*^9, 
   3.706896925698534*^9, 3.7071614665662727`*^9, 3.707161804299527*^9, 
   3.7071639077048473`*^9, {3.7071639381269827`*^9, 3.7071639718518333`*^9}, 
   3.707164003925742*^9, 3.707164302029097*^9, 3.707165342764162*^9, {
   3.7071653789905987`*^9, 3.707165433731389*^9}, 3.707165554787191*^9, {
   3.7071795776686773`*^9, 3.707179602685178*^9}, {3.7071796798737373`*^9, 
   3.707179689248364*^9}, {3.707179731235639*^9, 3.707179808473885*^9}, 
   3.707180458120614*^9, {3.7071809265171022`*^9, 3.707180978699012*^9}, {
   3.707181014582941*^9, 3.707181074958745*^9}, {3.70718110660585*^9, 
   3.707181123962865*^9}, 3.7071821435086184`*^9, {3.707182174461754*^9, 
   3.7071821916209583`*^9}, {3.707182532569702*^9, 3.707182572341379*^9}, {
   3.707220440991222*^9, 3.707220451861773*^9}, {3.707220601157784*^9, 
   3.707220610118939*^9}, 3.7072461439731617`*^9, 3.7077237113642797`*^9, 
   3.70772666548665*^9, 3.707726983456244*^9, {3.707765109298403*^9, 
   3.707765114068712*^9}, 3.7077652408958797`*^9, {3.707765373576919*^9, 
   3.707765399329907*^9}, {3.7077658000090733`*^9, 3.707765819607233*^9}, 
   3.7077662137154427`*^9, {3.7077662884714003`*^9, 3.7077663144742947`*^9}, 
   3.707766519241706*^9, 3.7077672440950747`*^9, 3.707767279221385*^9, {
   3.707767573639213*^9, 3.7077675788600683`*^9}, {3.7080829381219797`*^9, 
   3.708082955870571*^9}, 3.7080830032426233`*^9, 3.708083090130054*^9, 
   3.708083239488052*^9, 3.708181121889668*^9, 3.708181198735924*^9, 
   3.7081813837390833`*^9, 3.70818143981905*^9, 3.708181510444416*^9, {
   3.708181615231743*^9, 3.708181619218335*^9}, {3.708181676115917*^9, 
   3.708181683554522*^9}, 3.708181747090788*^9, 3.708182137781851*^9, 
   3.708182205020599*^9, 3.708182290657916*^9, {3.70818238038268*^9, 
   3.708182391358971*^9}, 3.708182485570181*^9, 3.7081825844188967`*^9, 
   3.708182682266494*^9, {3.7081827510405903`*^9, 3.708182760464264*^9}, {
   3.708182842950396*^9, 3.7081828547432127`*^9}, 3.708182944967794*^9, 
   3.708183061398244*^9, 3.708183109604641*^9, 3.708183150872115*^9, 
   3.708183210988367*^9, {3.708190540755526*^9, 3.7081905711644173`*^9}, 
   3.708190739271196*^9, {3.7081907849424562`*^9, 3.70819087630099*^9}, 
   3.7081909393029957`*^9, 3.7081909930975943`*^9, {3.708191040971497*^9, 
   3.7081910506962633`*^9}, 3.708191087810232*^9, {3.708191125107925*^9, 
   3.708191135866888*^9}, 3.708191177434946*^9, {3.7081912380190353`*^9, 
   3.708191243288774*^9}, {3.708191301237081*^9, 3.708191307358789*^9}, {
   3.7081913578187227`*^9, 3.7081913626551332`*^9}, 3.708191436450348*^9, 
   3.708191507075449*^9, 3.708192443903061*^9, 3.708199301471258*^9, 
   3.70820023968228*^9, 3.708200442800692*^9, 3.708200652927319*^9, {
   3.708216612286495*^9, 3.708216647150066*^9}, 3.708217216020503*^9, {
   3.708217270257893*^9, 3.7082172768377857`*^9}, 3.708217318954042*^9, {
   3.70821808982465*^9, 3.708218096544998*^9}, 3.708218256545988*^9, {
   3.70821871999242*^9, 3.708218730778792*^9}, 3.7082189056858587`*^9, 
   3.7082193811507053`*^9, 3.7082194362085037`*^9, 3.708219475496779*^9, 
   3.708223350504794*^9, 3.708813254803141*^9, {3.708813749500236*^9, 
   3.708813756907413*^9}, 3.708858755954047*^9, 3.7094469725042877`*^9, 
   3.709447295276476*^9, 3.709447349363551*^9, 3.709447412923498*^9, 
   3.709447559456504*^9, 3.712777785835689*^9, {3.7128418521697493`*^9, 
   3.712841856025166*^9}, 3.71284299006677*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cn", "=", 
   RowBox[{"CoeffPow", "[", 
    RowBox[{"bias", ",", "Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kn", "=", 
   RowBox[{"kBins", "[", 
    RowBox[{"Nmax", ",", "kmin", ",", "kmax"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cn", "\[LeftDoubleBracket]", 
  RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "Input",
 CellChangeTimes->{{3.706733715307909*^9, 3.70673371569175*^9}, {
  3.7067959297200813`*^9, 3.70679594508418*^9}, {3.712841860177824*^9, 
  3.712841861549581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.2501`"}], "-", 
  RowBox[{"16.60730005877277`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.706795945968822*^9, 3.7067959887029963`*^9, 3.706802488838934*^9, 
   3.706875844007824*^9, 3.7068760211047297`*^9, 3.7068767732584677`*^9, 
   3.706896927250442*^9, 3.707161469218832*^9, 3.7071618052011414`*^9, 
   3.7071639088881493`*^9, {3.707163939127369*^9, 3.70716397263616*^9}, 
   3.707164004792667*^9, 3.707164303180213*^9, 3.707165343781384*^9, {
   3.707165380024955*^9, 3.707165434666198*^9}, 3.707165555771982*^9, {
   3.707179581410673*^9, 3.7071796036586733`*^9}, {3.70717968111226*^9, 
   3.707179690131371*^9}, {3.707179732219549*^9, 3.7071798092232428`*^9}, 
   3.707180458974915*^9, {3.707180927702474*^9, 3.707180979598522*^9}, {
   3.707181015518771*^9, 3.707181075808042*^9}, {3.707181107411487*^9, 
   3.707181124716395*^9}, 3.7071821443326893`*^9, {3.707182175220963*^9, 
   3.7071821924165707`*^9}, {3.707182533533662*^9, 3.707182573195107*^9}, {
   3.707220443252211*^9, 3.707220452839178*^9}, {3.707220602425767*^9, 
   3.707220611235632*^9}, 3.70724614967198*^9, 3.707723712446725*^9, 
   3.7077266668568697`*^9, 3.707726984392033*^9, 3.7077651151525917`*^9, 
   3.707765241819809*^9, {3.7077653747780046`*^9, 3.707765400230508*^9}, {
   3.707765800859742*^9, 3.707765820523861*^9}, 3.707766215054826*^9, {
   3.707766289422192*^9, 3.7077663153739147`*^9}, 3.707766520425898*^9, 
   3.707767246830407*^9, 3.707767280654311*^9, 3.707767579859836*^9, {
   3.7080829390900717`*^9, 3.708082956871269*^9}, 3.708083004878296*^9, 
   3.7080830911646557`*^9, 3.70808324052164*^9, 3.708181124534741*^9, 
   3.7081812001437073`*^9, 3.7081813851236897`*^9, 3.708181440819421*^9, 
   3.708181511428474*^9, 3.7081816202194347`*^9, {3.708181677165934*^9, 
   3.708181684622821*^9}, 3.708181748092005*^9, 3.7081821388664923`*^9, 
   3.7081822065225163`*^9, {3.708182292109173*^9, 3.708182300682641*^9}, {
   3.708182385953753*^9, 3.708182393760384*^9}, 3.7081824910745087`*^9, 
   3.70818258905576*^9, 3.708182688488057*^9, {3.708182754576885*^9, 
   3.7081827621467733`*^9}, {3.708182850072524*^9, 3.708182856496682*^9}, 
   3.708182946869272*^9, 3.708183063452471*^9, 3.708183110772561*^9, 
   3.708183151823142*^9, 3.7081832119565353`*^9, {3.708190567646103*^9, 
   3.708190572915496*^9}, 3.708190742091013*^9, {3.708190787010624*^9, 
   3.708190802841024*^9}, {3.708190841305625*^9, 3.7081908772687263`*^9}, 
   3.708190940254277*^9, 3.7081909940984993`*^9, {3.7081910422394533`*^9, 
   3.708191051714284*^9}, 3.708191089228017*^9, {3.70819112627605*^9, 
   3.708191136768703*^9}, 3.708191178319083*^9, 3.708191244190298*^9, {
   3.708191302621718*^9, 3.70819130831101*^9}, {3.708191358752056*^9, 
   3.708191363605842*^9}, 3.708191437484004*^9, 3.708191508009614*^9, 
   3.70819244468643*^9, 3.708199302421919*^9, 3.708200240499823*^9, 
   3.7082004437344522`*^9, 3.708200653827425*^9, {3.708216639832265*^9, 
   3.708216648868266*^9}, 3.708217219285933*^9, 3.7082172788304853`*^9, 
   3.708217323947878*^9, {3.708218091093108*^9, 3.708218097700247*^9}, 
   3.708218257945416*^9, {3.7082187245612087`*^9, 3.7082187320049133`*^9}, 
   3.708218906893037*^9, 3.708219382297978*^9, 3.708219437163754*^9, 
   3.7082194765961742`*^9, 3.708223351587866*^9, 3.7088132566546783`*^9, {
   3.708813750624859*^9, 3.708813758257627*^9}, 3.708858757011162*^9, 
   3.7094469745179987`*^9, 3.7094472970816936`*^9, 3.709447350703561*^9, 
   3.709447414215796*^9, 3.709447560642947*^9, 3.712777788381874*^9, 
   3.712841862170435*^9, 3.712842991244669*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Bn1n2n3step1", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Rule]", "x1"}], ",", 
             RowBox[{"y", "\[Rule]", "y1"}]}], "}"}]}], ")"}], 
         RowBox[{"JFastC", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"i1", ",", "2"}], "\[RightDoubleBracket]"}]}], "/", 
             "2"}], "+", 
            RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"i2", ",", "2"}], "\[RightDoubleBracket]"}]}], "/", 
             "2"}], "+", 
            RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"i3", ",", "2"}], "\[RightDoubleBracket]"}]}], "/", 
             "2"}], "+", 
            RowBox[{"CTab222full", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], ",", "x1", 
           ",", "y1", ",", 
           SuperscriptBox["10", 
            RowBox[{"-", "8"}]]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "CTab222full", "]"}]}], "}"}]}], "]"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", 
        RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "1", ",", 
        RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b222", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"Bn1n2n3step1", "\[LeftDoubleBracket]", 
        RowBox[{"i1", ",", "i2", ",", "i3"}], "\[RightDoubleBracket]"}], ",", 
       
       RowBox[{"Conjugate", "[", 
        RowBox[{"Bn1n2n3step1", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "i1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "i2"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "i3"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i3", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.694969147783012*^9, 3.694969177351927*^9}, {
   3.6949692192363997`*^9, 3.694969230873757*^9}, {3.6951768937857027`*^9, 
   3.69517689983914*^9}, {3.6952253051099873`*^9, 3.695225315584016*^9}, {
   3.695226104603176*^9, 3.695226108769306*^9}, {3.695226157573306*^9, 
   3.6952261641047697`*^9}, {3.695226565537462*^9, 3.695226568800962*^9}, {
   3.69522701211512*^9, 3.695227015882257*^9}, {3.695234052681188*^9, 
   3.69523405539052*^9}, {3.706027455946357*^9, 3.706027475299178*^9}, {
   3.70602967689219*^9, 3.706029692550268*^9}, {3.706054385595695*^9, 
   3.706054410632676*^9}, {3.7060551623868628`*^9, 3.70605516676508*^9}, {
   3.706055497233253*^9, 3.706055497367106*^9}, {3.70609730169711*^9, 
   3.706097304221962*^9}, {3.706097346498501*^9, 3.706097348006405*^9}, {
   3.706097387371675*^9, 3.7060973884281807`*^9}, {3.70609754678898*^9, 
   3.706097622127342*^9}, {3.7061025050620737`*^9, 3.706102507610031*^9}, {
   3.706875858937619*^9, 3.706875859089878*^9}, 3.7071617527857037`*^9, 
   3.707161849568235*^9, 3.707161888612548*^9, 3.707765129940186*^9, 
   3.708082893613681*^9, {3.712841874716756*^9, 3.712841875373741*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "95.4969219999999978654159349389374256134`8.000589287167477", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.707766331493409*^9, 3.707766546870936*^9, 3.707767268038262*^9, 
   3.707767301972279*^9, 3.7077676132044764`*^9, {3.708082924985931*^9, 
   3.708082960154372*^9}, 3.708083012210306*^9, 3.70808310400978*^9, 
   3.708083258542776*^9, 3.7081811430194817`*^9, 3.7081812330846*^9, 
   3.708181417010931*^9, 3.708181473137048*^9, 3.708181564537355*^9, 
   3.7081816387014008`*^9, 3.708181702905657*^9, 3.708181781451803*^9, 
   3.708182172244132*^9, 3.708182239335869*^9, 3.708182333985901*^9, 
   3.708182446904079*^9, 3.70818254411896*^9, 3.7081826421792097`*^9, 
   3.708182721121377*^9, 3.708182809628953*^9, 3.708182892055429*^9, 
   3.708182985526043*^9, 3.7081830683489523`*^9, 3.708183118199731*^9, 
   3.708183169399198*^9, 3.7081832444505663`*^9, 3.7081906024061327`*^9, 
   3.708190749817156*^9, {3.7081907944599743`*^9, 3.70819081043384*^9}, {
   3.7081908488372803`*^9, 3.70819088454928*^9}, 3.7081909579934587`*^9, 
   3.708191012769228*^9, 3.708191059254257*^9, 3.7081910973442307`*^9, 
   3.708191149587034*^9, 3.708191200687673*^9, 3.708191262684752*^9, 
   3.708191331059211*^9, 3.7081914108689747`*^9, 3.708191471325904*^9, 
   3.708191664248904*^9, 3.7081924782234163`*^9, 3.7081996274224052`*^9, 
   3.708200387061348*^9, 3.708200559521826*^9, 3.7082006829355497`*^9, 
   3.708217221968615*^9, 3.708217286050601*^9, 3.708217331138269*^9, 
   3.708218116955367*^9, 3.708218305279562*^9, 3.7082187854793797`*^9, 
   3.708219083332312*^9, 3.708219389173601*^9, 3.708219438852335*^9, 
   3.708219495462509*^9, 3.7082226955266533`*^9, 3.708222838275687*^9, 
   3.708223371100173*^9, 3.708813279267359*^9, 3.708813891741907*^9, 
   3.708858940223115*^9, 3.709447074063048*^9, 3.7094472993878937`*^9, 
   3.709447357868149*^9, 3.709447434845223*^9, 3.7094476087671213`*^9, 
   3.712777846839567*^9, 3.712841907505376*^9, 3.7128430878871202`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b222plot", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "knPlot", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "b222plot", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cnc", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        RowBox[{"1", "+", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}]], 
       RowBox[{"cn", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b222plot", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], 
       RowBox[{"Re", "[", 
        RowBox[{"b222", ".", "cnc", ".", "cnc", ".", "cnc"}], "]"}]}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.708082772293302*^9, 3.70808277880091*^9}, 
   3.7128418795083933`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", "Btree", "]"}], ",", 
       RowBox[{"Abs", "[", "b222plot", "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Line", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.0051", ",", "0.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "1"}]], ",", "30"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
        "\"\<|\!\(\*SuperscriptBox[\(10\), \(\(-6\)\(\\\ \
\)\)]\)\!\(\*SubscriptBox[\(B\), \(222\)]\)(k,k,k)|\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "16", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(B\), \(tree\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(B\), \(222\)]\), \[Nu]=-0.25\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(B\), \(222\)]\) numerical\>\""}], "}"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.680891092425976*^9, 3.6808910942176027`*^9}, {
   3.688313195838161*^9, 3.6883132143426237`*^9}, {3.688317268097948*^9, 
   3.6883172699095793`*^9}, {3.694278830124282*^9, 3.694278847583581*^9}, {
   3.694280397862504*^9, 3.694280399685048*^9}, {3.694281191400344*^9, 
   3.694281251942155*^9}, {3.694281284499905*^9, 3.6942812913534184`*^9}, {
   3.694291631836836*^9, 3.6942917146253567`*^9}, {3.695145825929144*^9, 
   3.6951458624783897`*^9}, 3.706319555895897*^9, {3.7064629026807632`*^9, 
   3.706462920278635*^9}, {3.706637732012308*^9, 3.706637732915204*^9}, {
   3.706790100044324*^9, 3.706790104004133*^9}, {3.706790530420435*^9, 
   3.7067905577087727`*^9}, {3.7067911670964937`*^9, 3.706791170091323*^9}, {
   3.706795876602366*^9, 3.706795878105199*^9}, {3.7068768127267513`*^9, 
   3.706876813830984*^9}, {3.708816183754177*^9, 3.708816189085054*^9}, {
   3.70881624962112*^9, 3.7088164755300703`*^9}, {3.708816535437742*^9, 
   3.708816557781829*^9}, {3.708816602520796*^9, 3.708816638192169*^9}, {
   3.708816705995874*^9, 3.708816759884207*^9}, {3.708816813738796*^9, 
   3.708816859799007*^9}, {3.7088169864293203`*^9, 3.708817002170171*^9}, {
   3.7088170734928503`*^9, 3.7088171231946363`*^9}, 3.708858689870914*^9, {
   3.712777819952725*^9, 3.712777821116221*^9}, 3.7127778604326887`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bn1n2n3step1", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{"(*", 
        RowBox[{"**", "**", "**"}], "*****)"}], 
       RowBox[{
        RowBox[{"6", 
         RowBox[{"(*", "perm", "******)"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Tab321", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Rule]", "x1"}], ",", 
             RowBox[{"y", "\[Rule]", "y1"}]}], "}"}]}], ")"}], 
         RowBox[{"JFastC", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]], "+", 
             RowBox[{"Tab321", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", 
               RowBox[{"cn", "\[LeftDoubleBracket]", 
                RowBox[{"i1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", 
               RowBox[{"cn", "\[LeftDoubleBracket]", 
                RowBox[{"i2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]], "+", 
             RowBox[{"Tab321", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", 
               RowBox[{"cn", "\[LeftDoubleBracket]", 
                RowBox[{"i1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", 
               RowBox[{"cn", "\[LeftDoubleBracket]", 
                RowBox[{"i2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]], "+", 
             RowBox[{"Tab321", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Nu]1", "\[Rule]", 
               RowBox[{"cn", "\[LeftDoubleBracket]", 
                RowBox[{"i1", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"\[Nu]2", "\[Rule]", 
               RowBox[{"cn", "\[LeftDoubleBracket]", 
                RowBox[{"i2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
             "}"}]}], ",", "x1", ",", "y1", ",", 
           SuperscriptBox["10", 
            RowBox[{"-", "8"}]]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Tab321", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", 
        RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.694969147783012*^9, 3.694969177351927*^9}, {
   3.6949692192363997`*^9, 3.694969230873757*^9}, 3.695042171494424*^9, {
   3.695042292884736*^9, 3.695042362733713*^9}, {3.695042437495364*^9, 
   3.6950424876052322`*^9}, {3.695054054282228*^9, 3.695054073583474*^9}, 
   3.6950563938800707`*^9, {3.695072617829228*^9, 3.6950726410840797`*^9}, {
   3.695089198770541*^9, 3.695089330965057*^9}, {3.695089561026473*^9, 
   3.695089583156546*^9}, 3.6952280253297997`*^9, {3.706030995634062*^9, 
   3.706031015005869*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.36591400000000007253220246639102697372`6.156023269652075", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.694969183610807*^9, 3.6949692604832907`*^9, 3.694969388405561*^9, 
   3.694970080837638*^9, 3.695042416051474*^9, 3.695042455460722*^9, 
   3.695042489060421*^9, 3.695042786684808*^9, {3.69504282161506*^9, 
   3.6950428892421103`*^9}, {3.69504311478683*^9, 3.695043161837627*^9}, {
   3.695044194926957*^9, 3.695044216139876*^9}, 3.695053899330802*^9, 
   3.6950540766125803`*^9, 3.6950541751222*^9, {3.695056396705471*^9, 
   3.695056421243967*^9}, 3.695056485704713*^9, {3.695056713114348*^9, 
   3.69505673709186*^9}, 3.695069242751729*^9, 3.69507253190024*^9, {
   3.6950725671286383`*^9, 3.695072588397192*^9}, {3.6950726206720057`*^9, 
   3.6950726484523706`*^9}, {3.695072711202986*^9, 3.695072734520814*^9}, 
   3.6950893564214087`*^9, 3.69508941290247*^9, 3.6950896304444637`*^9, 
   3.695090923245779*^9, 3.6951235672730494`*^9, 3.695123615460725*^9, 
   3.6951262339396467`*^9, 3.695126633787784*^9, {3.695127955806746*^9, 
   3.695127981819199*^9}, 3.695129029179481*^9, 3.695138756956951*^9, 
   3.6951391923432903`*^9, {3.695139317392919*^9, 3.695139334322435*^9}, 
   3.695140519990996*^9, 3.6951412523540697`*^9, 3.6951418623949347`*^9, 
   3.6951434212709208`*^9, 3.695177171995322*^9, 3.695225231623496*^9, 
   3.695226749978263*^9, 3.695226818117103*^9, 3.6952280335264587`*^9, 
   3.6952344863446407`*^9, 3.695239219310279*^9, 3.695239559249777*^9, 
   3.695240416415124*^9, 3.695327988064727*^9, 3.695328105018764*^9, 
   3.695328366423154*^9, 3.695328920891718*^9, 3.695330735795636*^9, 
   3.695380474050099*^9, 3.706029583303606*^9, 3.706031066975236*^9, 
   3.706054099009756*^9, 3.706055523465218*^9, 3.706097074099869*^9, 
   3.706102528999144*^9, 3.7061026726361*^9, 3.706102721758107*^9, 
   3.706104946087866*^9, 3.7061052629943953`*^9, 3.706118385843565*^9, 
   3.70611853152638*^9, 3.706118605077332*^9, 3.7061202990880747`*^9, 
   3.706120361802814*^9, 3.706120409807445*^9, 3.706120472655135*^9, 
   3.706120515956036*^9, 3.7061479876397333`*^9, 3.706148034632305*^9, 
   3.706148079173011*^9, 3.706357290076885*^9, 3.70636180607218*^9, 
   3.706364712739101*^9, 3.706449358183728*^9, 3.706450222740738*^9, 
   3.7064504933855333`*^9, 3.706450900391881*^9, 3.706451224800025*^9, 
   3.70645159600882*^9, 3.706452002216754*^9, 3.706454491905534*^9, 
   3.706461539512569*^9, 3.7064629616308603`*^9, 3.706463274677699*^9, 
   3.706463453618869*^9, 3.7064641032060413`*^9, 3.706464423005555*^9, 
   3.706464558768375*^9, 3.7064646514758987`*^9, 3.706466204112781*^9, 
   3.706466530405676*^9, 3.706466745688443*^9, 3.706466966481823*^9, 
   3.706467221378475*^9, 3.706467300217341*^9, 3.706637828589498*^9, 
   3.706637954447353*^9, 3.706638608191618*^9, 3.7066389980291023`*^9, 
   3.706639867444351*^9, 3.706642677168376*^9, 3.7066454016667624`*^9, 
   3.706645822221904*^9, 3.706646386797344*^9, 3.706706791807214*^9, 
   3.706733336403891*^9, 3.70673393128036*^9, 3.7067342454223223`*^9, 
   3.706743380415526*^9, 3.706744111863923*^9, 3.7067450840160027`*^9, 
   3.706745440068552*^9, 3.706745505142555*^9, 3.706796076102413*^9, {
   3.70680242220182*^9, 3.706802471320051*^9}, {3.7068025613840446`*^9, 
   3.706802579160384*^9}, 3.706877002583343*^9, 3.707161552183756*^9, 
   3.707180403626698*^9, 3.7071811606691847`*^9, 3.707723871602844*^9, 
   3.707727053320904*^9, 3.707765543219399*^9, 3.707765872672678*^9, 
   3.707765920220641*^9, 3.707767311837872*^9, 3.707767543529286*^9, 
   3.707767616279738*^9, 3.708082986958684*^9, 3.708083024573638*^9, 
   3.708083113399844*^9, 3.708083272298831*^9, 3.708181154450239*^9, 
   3.70818123585052*^9, 3.708181419661166*^9, 3.708181480648725*^9, 
   3.7081815684391937`*^9, 3.7081816403181763`*^9, 3.708181713801731*^9, 
   3.708182174836693*^9, 3.708182241920822*^9, 3.7081823414393187`*^9, 
   3.7081824572968473`*^9, 3.708182548017357*^9, 3.708182646080515*^9, 
   3.708182723759822*^9, 3.708182813016672*^9, 3.708182895367651*^9, 
   3.708182988534286*^9, 3.70818307384087*^9, 3.7081831191308727`*^9, 
   3.708183171028873*^9, 3.708183247084009*^9, 3.708190757585095*^9, 
   3.7081908928539467`*^9, 3.708190963115703*^9, 3.7081910143989677`*^9, 
   3.708191063033765*^9, 3.708191098329295*^9, 3.7081911536113987`*^9, 
   3.708191207501473*^9, 3.708191270859479*^9, 3.7081913329512444`*^9, 
   3.708191414285478*^9, 3.708191473910445*^9, 3.7081917014785833`*^9, 
   3.708192480868634*^9, 3.708200391661716*^9, 3.7082005633869047`*^9, 
   3.708200685742626*^9, 3.7082172308253183`*^9, 3.7082172925292673`*^9, 
   3.708217335922255*^9, 3.708218126462813*^9, 3.708218324810339*^9, 
   3.7082187919555492`*^9, 3.70821911969627*^9, 3.708219394197608*^9, 
   3.7082194441369257`*^9, 3.708219500758046*^9, 3.7082234321424026`*^9, 
   3.708813288037861*^9, 3.70881390077584*^9, 3.708858974245232*^9, 
   3.709447082307325*^9, 3.709447307093885*^9, 3.7094473641274843`*^9, 
   3.709447442815624*^9, 3.709447622713559*^9, 3.712777866890605*^9, 
   3.712841918915794*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b321", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{"Bn1n2n3step1", "\[LeftDoubleBracket]", 
        RowBox[{"i1", ",", "i2"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Bn1n2n3step1", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"Nmax", "+", "2", "-", "i1"}], ",", 
          RowBox[{"Nmax", "+", "2", "-", "i2"}]}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"b321plot", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "knPlot", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "b321plot", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cnc", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        RowBox[{"1.5", "+", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}]], 
       RowBox[{"cn", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b321plot", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{
       RowBox[{"Plin", "[", 
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "]"}], 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], 
       RowBox[{"Re", "[", 
        RowBox[{"b321", ".", "cnc", ".", "cnc"}], "]"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.706028711052288*^9, 3.706028974017791*^9}, 
   3.7060297800294037`*^9, {3.706030247378196*^9, 3.7060302511702023`*^9}, {
   3.706031329125695*^9, 3.706031424376329*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", "Btree", "]"}], ",", 
       RowBox[{"Abs", "[", "b321plot", "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Line", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.0051", ",", "0.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "1"}]], ",", "30"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
        "\"\<|\!\(\*SuperscriptBox[\(10\), \(\(-6\)\(\\\ \
\)\)]\)\!\(\*SubscriptBox[\(B\), \(321\)]\)(k,k,k)|\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "16", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(B\), \(tree\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(B\), \(321\)]\), \[Nu]=-0.25\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(B\), \(321\)]\) numerical\>\""}], "}"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.708817205005419*^9, 3.7088172166231203`*^9}, {
   3.7088172582371473`*^9, 3.7088172664604683`*^9}, 3.708858699476295*^9, {
   3.712777871262992*^9, 3.712777874775909*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Bn1n2n3step1", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"(*", 
           RowBox[{"**", "**", "**"}], "*****)"}], 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(*", "perm", "******)"}], 
            RowBox[{"Tab411", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Rule]", "x1"}], ",", 
             RowBox[{"y", "\[Rule]", "y1"}]}], "}"}]}], ")"}], 
         RowBox[{"JFastC", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]], "+", 
             RowBox[{"Tab411", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"\[Nu]", "\[Rule]", 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"i1", ",", "2"}], "\[RightDoubleBracket]"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]], "+", 
             RowBox[{"Tab411", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"\[Nu]", "\[Rule]", 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"i1", ",", "2"}], "\[RightDoubleBracket]"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]], "+", 
             RowBox[{"Tab411", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"\[Nu]", "\[Rule]", 
              RowBox[{"cn", "\[LeftDoubleBracket]", 
               RowBox[{"i1", ",", "2"}], "\[RightDoubleBracket]"}]}], "}"}]}],
            ",", "x1", ",", "y1", ",", 
           SuperscriptBox["10", 
            RowBox[{"-", "8"}]]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Tab411", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b411", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i1", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Nmax", "/", "2"}], "+", "1"}]}], ",", 
       RowBox[{
       "Bn1n2n3step1", "\[LeftDoubleBracket]", "i1", 
        "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Bn1n2n3step1", "\[LeftDoubleBracket]", 
         RowBox[{"Nmax", "+", "2", "-", "i1"}], "\[RightDoubleBracket]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "1", ",", 
       RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b411plot", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "knPlot", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "b411plot", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cnc", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
        "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        RowBox[{"3", "+", 
         RowBox[{"cn", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}]], 
       RowBox[{"cn", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b411plot", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Plin", "[", 
         RowBox[{
         "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}], 
        RowBox[{"Plin", "[", 
         RowBox[{
          SqrtBox["y1"], 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
         "]"}], 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]], 
        RowBox[{"Re", "[", 
         RowBox[{"b411", ".", "cnc"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]], 
        RowBox[{"B411UV", "[", 
         RowBox[{"x1", ",", "y1"}], "]"}], 
        SuperscriptBox[
         RowBox[{
         "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "2"], 
        SuperscriptBox[
         RowBox[{"Plin", "[", 
          RowBox[{
          "knPlot", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "]"}], "2"]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.694969147783012*^9, 3.694969177351927*^9}, {
   3.6949692192363997`*^9, 3.694969230873757*^9}, 3.695042171494424*^9, {
   3.695042292884736*^9, 3.695042362733713*^9}, {3.695042437495364*^9, 
   3.6950424876052322`*^9}, {3.695054054282228*^9, 3.695054073583474*^9}, 
   3.6950563938800707`*^9, {3.695072617829228*^9, 3.6950726410840797`*^9}, {
   3.695239209023137*^9, 3.695239210133819*^9}, {3.7060305067132463`*^9, 
   3.706030534655636*^9}, {3.706030931870987*^9, 3.706030944531857*^9}, {
   3.706102561070774*^9, 3.706102565180138*^9}, {3.7068081701244698`*^9, 
   3.70680817028438*^9}, {3.7077242128742447`*^9, 3.707724309583857*^9}, {
   3.707724354875449*^9, 3.7077244106643343`*^9}, {3.707724462722582*^9, 
   3.707724502866797*^9}, {3.707726501795102*^9, 3.707726527048624*^9}, {
   3.707767904372777*^9, 3.707767939822775*^9}, {3.708192498811059*^9, 
   3.708192518609631*^9}, {3.7081926663295317`*^9, 3.708192666448308*^9}, {
   3.708196480555422*^9, 3.708196480770183*^9}, {3.708199132375388*^9, 
   3.708199150533889*^9}, {3.70881335611697*^9, 3.7088133562202578`*^9}, {
   3.708813481938798*^9, 3.708813486110775*^9}, {3.708813525133012*^9, 
   3.708813525586935*^9}, {3.708813714870528*^9, 3.708813715291329*^9}, {
   3.71284195711553*^9, 3.712841961445849*^9}, {3.712850012956409*^9, 
   3.712850015692985*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.12683099999999999929478633475810056552`5.123825329944248", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.708813708883151*^9, 3.708813716316565*^9}, 
   3.708813901811898*^9, {3.708858955820538*^9, 3.708858982927273*^9}, 
   3.70944708392939*^9, 3.709447313689373*^9, 3.709447372904333*^9, 
   3.709447449171846*^9, 3.709447628763276*^9, 3.709447801349367*^9, 
   3.712777882325486*^9, 3.712841963678391*^9, 3.71285001624018*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", "Btree", "]"}], ",", 
       RowBox[{"Abs", "[", "b411plot", "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Line", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.0051", ",", "0.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "1"}]], ",", "30"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<k [h \!\(\*SuperscriptBox[\(Mpc\), \(-1\)]\)]\>\"", ",", 
        "\"\<|\!\(\*SuperscriptBox[\(10\), \(\(-6\)\(\\\ \
\)\)]\)\!\(\*SubscriptBox[\(B\), \(411\)]\)(k,k,k)|\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "16", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(B\), \(tree\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(B\), \(411\)]\), \[Nu]=-0.25\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(B\), \(411\)]\) numerical\>\""}], "}"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.65"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.708817205005419*^9, 3.7088172166231203`*^9}, {
   3.7088172582371473`*^9, 3.708817297141939*^9}, {3.7088174657961807`*^9, 
   3.7088175035241823`*^9}, 3.708858708712529*^9, 3.712777887543648*^9, {
   3.712777919641677*^9, 3.712777919788209*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Formulas for the two-loop power spectrum", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671494968476218*^9, 3.671494971650672*^9}, {
  3.672416761159218*^9, 3.672416762333313*^9}, {3.6749243197529573`*^9, 
  3.674924325004302*^9}, {3.674925047036504*^9, 3.6749250539874153`*^9}, {
  3.6749329810074997`*^9, 3.674932982317329*^9}, {3.683504856760416*^9, 
  3.683504862500514*^9}}],

Cell[CellGroupData[{

Cell["Integral of J -- compiled", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, {
   3.671982985248468*^9, 3.671982990623679*^9}, {3.6735120583053617`*^9, 
   3.673512059633964*^9}, {3.6749121299565077`*^9, 3.6749121306252413`*^9}, {
   3.6763690590286417`*^9, 3.67636906069767*^9}, 3.679401399381072*^9, {
   3.681235608901651*^9, 3.681235611643609*^9}, {3.681250923247229*^9, 
   3.681250927545672*^9}, {3.6826832982359247`*^9, 3.682683303736732*^9}, {
   3.682683355535088*^9, 3.682683376956731*^9}, {3.682729305374982*^9, 
   3.6827293114748917`*^9}, {3.683049452371375*^9, 3.683049454731166*^9}, {
   3.696347879771778*^9, 3.6963478829706993`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<CompiledFunctionTools`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"CompilePrint", "[", "JFastC", "]"}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.695176736876219*^9, 3.69517674895372*^9}, 
   3.69521521818029*^9, 3.695224876404388*^9, {3.695240200477867*^9, 
   3.6952402262428493`*^9}, {3.696610747320455*^9, 3.696610750145452*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp3F2SpecialBasic", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a2", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a3", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "_Complex"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", "s", ",", "sold", ",", "eps", ",", "n"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"0.", "+", 
          RowBox[{"0.0", " ", "I"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{"1.0", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"eps", "=", "1.0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", "0.0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"eps", ">", 
           SuperscriptBox["10", 
            RowBox[{"-", "15"}]]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"sold", "=", "s"}], ";", "\[IndentingNewLine]", 
           RowBox[{"s", "=", 
            RowBox[{"s", "+", "p"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p", "=", 
            RowBox[{"p", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a2", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"a3", "+", "n"}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b1", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"b2", "+", "n"}], ")"}]}]]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"eps", "=", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "sold"}], ")"}], "/", "s"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        "s"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CompilationTarget", "\[Rule]", "\"\<C\>\""}], ",", 
     RowBox[{"CompilationOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
        ",", 
        RowBox[{"\"\<InlineCompiledFunctions\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<InlineExternalDefinitions\>\"", "\[Rule]", "True"}]}], 
       "}"}]}], ",", 
     RowBox[{"RuntimeOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<CatchMachineOverflow\>\"", "\[Rule]", "False"}], " ", 
        ",", " ", 
        RowBox[{"\"\<CatchMachineUnderflow\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<CatchMachineIntegerOverflow\>\"", "\[Rule]", "False"}], 
        ",", 
        RowBox[{"\"\<CompareWithTolerance\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<EvaluateSymbolically\>\"", "\[Rule]", "False"}]}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696595759197872*^9, 3.6965957819208937`*^9}, {
  3.696595820081472*^9, 3.696595823643278*^9}, {3.6966109846496267`*^9, 
  3.6966109898725233`*^9}, {3.6966110228906527`*^9, 3.696611023834815*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp4F3SpecialBasic", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a1", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a3", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a4", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b3", ",", "_Complex"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", "s", ",", "sold", ",", "eps", ",", "n"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"0.", "+", 
          RowBox[{"0.0", " ", "I"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{"1.0", "+", 
          RowBox[{"0.0", "I"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"eps", "=", "1.0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", "0.0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"eps", ">", 
           SuperscriptBox["10", 
            RowBox[{"-", "15"}]]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"sold", "=", "s"}], ";", "\[IndentingNewLine]", 
           RowBox[{"s", "=", 
            RowBox[{"s", "+", "p"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p", "=", 
            RowBox[{"p", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a1", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"a2", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"a3", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"a4", "+", "n"}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b1", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"b2", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"b3", "+", "n"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}]}]]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"eps", "=", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "sold"}], ")"}], "/", "s"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        "s"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CompilationTarget", "\[Rule]", "\"\<C\>\""}], ",", 
     RowBox[{"CompilationOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
        ",", 
        RowBox[{"\"\<InlineCompiledFunctions\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<InlineExternalDefinitions\>\"", "\[Rule]", "True"}]}], 
       "}"}]}], ",", 
     RowBox[{"RuntimeOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<CatchMachineOverflow\>\"", "\[Rule]", "False"}], " ", 
        ",", " ", 
        RowBox[{"\"\<CatchMachineUnderflow\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<CatchMachineIntegerOverflow\>\"", "\[Rule]", "False"}], 
        ",", 
        RowBox[{"\"\<CompareWithTolerance\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<EvaluateSymbolically\>\"", "\[Rule]", "False"}]}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69660771089529*^9, 3.696607793003319*^9}, {
  3.696611033061554*^9, 3.696611042689803*^9}, {3.7041979294767313`*^9, 
  3.7041979342930727`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp3F2Special", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a2", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a3", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "_Complex"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "n", ",", "i", ",", "step1", ",", "step2", ",", "p1", ",", "p2", ",", 
         "h", ",", "b1", ",", "b2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b2", "=", 
         RowBox[{"2", "+", "\[Beta]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", "50"}], ";", "\[IndentingNewLine]", 
        RowBox[{"step2", "=", 
         RowBox[{"Hyp3F2SpecialBasic", "[", 
          RowBox[{"a2", ",", "a3", ",", 
           RowBox[{"2", "+", "b1", "+", "n"}], ",", "b2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"step1", "=", 
         RowBox[{"Hyp3F2SpecialBasic", "[", 
          RowBox[{"a2", ",", "a3", ",", 
           RowBox[{"1", "+", "b1", "+", "n"}], ",", "b2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "n"}], ",", 
          RowBox[{"i", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"i", "--"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"p1", "=", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b1", "+", "i"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b1"}], "-", 
                 RowBox[{"2", " ", "a3"}], "+", "b2", "+", 
                 RowBox[{"2", "i"}]}], ")"}]}], "-", 
              RowBox[{"a2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "b1"}], "-", "a3", "+", 
                 RowBox[{"2", "i"}]}], ")"}]}]}], 
             RowBox[{" ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b1", "+", "i"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                "b1", "-", "a2", "-", "a3", "+", "b2", "-", "1", "+", "i"}], 
                ")"}]}]}]]}], ";", "\[IndentingNewLine]", 
           RowBox[{"p2", "=", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "a2", "+", "b1", "+", "i"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "a3", "+", "b1", "+", "i"}], ")"}]}], 
             RowBox[{" ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "b1", "+", "i"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                "1", "+", "a2", "+", "a3", "-", "b1", "-", "b2", "-", "i"}], 
                ")"}]}]}]]}], ";", "\[IndentingNewLine]", 
           RowBox[{"h", "=", 
            RowBox[{
             RowBox[{"step1", " ", "p1"}], "+", 
             RowBox[{"step2", " ", "p2"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"step2", "=", "step1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"step1", "=", "h"}], ";"}]}], "\[IndentingNewLine]", "]"}],
         ";", "\[IndentingNewLine]", "step1"}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CompilationTarget", "\[Rule]", "\"\<C\>\""}], ",", 
     RowBox[{"CompilationOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
        ",", 
        RowBox[{"\"\<InlineCompiledFunctions\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<InlineExternalDefinitions\>\"", "\[Rule]", "True"}]}], 
       "}"}]}], ",", 
     RowBox[{"RuntimeOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<CatchMachineOverflow\>\"", "\[Rule]", "False"}], " ", 
        ",", " ", 
        RowBox[{"\"\<CatchMachineUnderflow\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<CatchMachineIntegerOverflow\>\"", "\[Rule]", "False"}], 
        ",", 
        RowBox[{"\"\<CompareWithTolerance\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<EvaluateSymbolically\>\"", "\[Rule]", "False"}]}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696596146574514*^9, 3.6965961470208197`*^9}, {
   3.696596186490863*^9, 3.69659624134656*^9}, {3.696596300113907*^9, 
   3.6965963583811483`*^9}, 3.696596409867586*^9, {3.696596440303877*^9, 
   3.696596667080299*^9}, {3.6965967440420303`*^9, 3.6965967569441032`*^9}, {
   3.696596848159348*^9, 3.696596964253023*^9}, {3.696597160748692*^9, 
   3.696597171860676*^9}, {3.6965983830468082`*^9, 3.69659840123505*^9}, {
   3.6966110500025043`*^9, 3.696611061761199*^9}, {3.704125328440112*^9, 
   3.704125328579093*^9}, {3.7042040838938723`*^9, 3.704204084017311*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp4F3Special", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a1", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a3", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a4", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "_Complex"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b3", ",", "_Complex"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "n", ",", "i", ",", "sa1", ",", "sa2", ",", "sa3", ",", "den", ",", 
         "step1", ",", "step2", ",", "step3", ",", "p1", ",", "p2", ",", "p3",
          ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sa1", "=", 
         RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sa2", "=", 
         RowBox[{
          RowBox[{"a1", " ", "a3"}], "+", 
          RowBox[{"a2", " ", "a3"}], "+", 
          RowBox[{"a1", " ", "a4"}], "+", 
          RowBox[{"a2", " ", "a4"}], "+", 
          RowBox[{"a1", " ", "a2"}], "+", 
          RowBox[{"a3", " ", "a4"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sa3", "=", 
         RowBox[{
          RowBox[{"a1", " ", "a3", " ", "a4"}], "+", 
          RowBox[{"a2", " ", "a3", " ", "a4"}], "+", 
          RowBox[{"a1", " ", "a2", " ", "a4"}], "+", 
          RowBox[{"a1", " ", "a2", " ", "a3"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"den", "=", 
         RowBox[{
         "a1", "+", "a2", "+", "a3", "+", "a4", "-", "b1", "-", "b2", "-", 
          "b3"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", "50"}], ";", "\[IndentingNewLine]", 
        RowBox[{"step3", "=", 
         RowBox[{"Hyp4F3SpecialBasic", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", 
           RowBox[{"3", "+", "b1", "+", "n"}], ",", "b2", ",", "b3"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"step2", "=", 
         RowBox[{"Hyp4F3SpecialBasic", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", 
           RowBox[{"2", "+", "b1", "+", "n"}], ",", "b2", ",", "b3"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"step1", "=", 
         RowBox[{"Hyp4F3SpecialBasic", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", 
           RowBox[{"1", "+", "b1", "+", "n"}], ",", "b2", ",", "b3"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "n"}], ",", 
          RowBox[{"i", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"i", "--"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"h", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"step1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "b1", "+", "i"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "b1"}], "-", 
                    RowBox[{"2", " ", "b2"}], "-", 
                    RowBox[{"2", " ", "b3"}], "+", 
                    RowBox[{"3", "i"}]}], ")"}]}], "+", 
                  RowBox[{"b2", " ", "b3"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "b1", "+", "i"}], ")"}], " ", "sa1"}], 
                  "-", "sa2", "-", "7", "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"b1", "+", "i"}], ")"}]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"b1", "+", "i"}], ")"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{"step2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b1", "-", "b2", "+", "i"}], ")"}]}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b1", "-", "b3", "+", "i"}], ")"}]}], 
                  "+", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b1", "+", "i"}], ")"}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b1"}], "+", 
                    RowBox[{"2", "i"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"b1", "+", "i"}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"b1", "+", "i"}], ")"}], "2"]}], "+", "sa2"}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"b1", "+", "i"}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"b1", "+", "i"}], ")"}], "2"]}]}], ")"}], " ", 
                    "sa1"}], "-", "sa3"}], ")"}]}]}], ")"}]}], "-", " ", 
               RowBox[{"step3", " ", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", "a1", "+", "b1", "+", "i"}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{"2", "-", "a2", "+", "b1", "+", "i"}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{"2", "-", "a3", "+", "b1", "+", "i"}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{"2", "-", "a4", "+", "b1", "+", "i"}], ")"}]}], 
                 RowBox[{" ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "b1", "+", "i"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b1", "+", "i"}], ")"}]}]}]]}]}], ")"}],
              "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b1", "+", "i"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"den", "-", "i"}], ")"}]}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"step3", "=", "step2"}], ";", "\[IndentingNewLine]", 
           RowBox[{"step2", "=", "step1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"step1", "=", "h"}], ";"}]}], "\[IndentingNewLine]", "]"}],
         ";", "\[IndentingNewLine]", "step1"}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"CompilationTarget", "\[Rule]", "\"\<C\>\""}], ",", 
     RowBox[{"CompilationOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
        ",", 
        RowBox[{"\"\<InlineCompiledFunctions\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<InlineExternalDefinitions\>\"", "\[Rule]", "True"}]}], 
       "}"}]}], ",", 
     RowBox[{"RuntimeOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<CatchMachineOverflow\>\"", "\[Rule]", "False"}], " ", 
        ",", " ", 
        RowBox[{"\"\<CatchMachineUnderflow\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<CatchMachineIntegerOverflow\>\"", "\[Rule]", "False"}], 
        ",", 
        RowBox[{"\"\<CompareWithTolerance\>\"", "\[Rule]", "False"}], ",", 
        RowBox[{"\"\<EvaluateSymbolically\>\"", "\[Rule]", "False"}]}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696617019682253*^9, 3.696617175882763*^9}, {
   3.696617254786738*^9, 3.696617391857687*^9}, {3.696617475395443*^9, 
   3.696617669553606*^9}, {3.696617838903633*^9, 3.6966178494097548`*^9}, {
   3.696617890029366*^9, 3.6966179093013763`*^9}, {3.696617980962648*^9, 
   3.696618194921562*^9}, {3.69661823878039*^9, 3.696618239021614*^9}, {
   3.696618313520136*^9, 3.6966183485583878`*^9}, {3.6966184467291594`*^9, 
   3.696618446789393*^9}, {3.696629307977872*^9, 3.696629308103283*^9}, {
   3.6966974414297*^9, 3.696697441495946*^9}, 3.6966980384439297`*^9, 
   3.6967044026629868`*^9, 3.696704516363553*^9, 3.696704577486949*^9, {
   3.7041253316830473`*^9, 3.704125331825905*^9}, {3.704204087714314*^9, 
   3.7042040877475452`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gspecial", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "a_", ",", "b_", ",", "c_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", "c", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"c", "-", "a", "-", "b"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"c", "-", "a"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"c", "-", "b"}], "]"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "\[Beta]"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Alpha]"}]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"2", "\[Beta]"}], "+", 
        RowBox[{"2", "\[Alpha]"}]}], "]"}]], 
     RowBox[{"Hyp4F3Special", "[", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"1", "+", "\[Beta]"}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[Beta]"}], ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "\[Alpha]", "+", "\[Beta]"}], ",", 
       RowBox[{"a", "+", "b", "-", "c", "+", "1"}], ",", 
       RowBox[{"3", "+", "\[Alpha]", "+", "\[Beta]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", "c", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "b", "-", "c"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", "a", "]"}], 
       RowBox[{"Gamma", "[", "b", "]"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "\[Beta]"}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"c", "-", "a", "-", "b"}], ")"}]}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Alpha]"}]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"2", "\[Beta]"}], "+", 
        RowBox[{"2", "\[Alpha]"}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"c", "-", "a", "-", "b"}], ")"}]}]}], "]"}]], 
     RowBox[{"Hyp4F3Special", "[", 
      RowBox[{
       RowBox[{"c", "-", "a"}], ",", 
       RowBox[{"c", "-", "b"}], ",", 
       RowBox[{"1", "+", "\[Beta]", "+", "c", "-", "a", "-", "b"}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[Beta]", "+", "c", "-", "a", "-", "b"}],
        ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "\[Alpha]", "+", "\[Beta]", "+", "c", "-",
         "a", "-", "b"}], ",", 
       RowBox[{"c", "-", "a", "-", "b", "+", "1"}], ",", 
       RowBox[{
       "3", "+", "\[Alpha]", "+", "\[Beta]", "+", "c", "-", "a", "-", "b"}]}],
       "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kappa", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "a_", ",", "b_", ",", "c_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["1", 
      RowBox[{"1", "+", "\[Alpha]"}]], 
     FractionBox["1", 
      RowBox[{"1", "+", "\[Beta]"}]], 
     RowBox[{"Hyp3F2Special", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     FractionBox["1", 
      RowBox[{"1", "+", "\[Alpha]"}]], 
     RowBox[{"Gspecial", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a", ",", "b", ",", "c"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682855260392745*^9, 3.682855314113009*^9}, {
   3.682862336231962*^9, 3.682862369523291*^9}, {3.6828625583626757`*^9, 
   3.682862585787613*^9}, {3.6828629357947197`*^9, 3.682862954474967*^9}, {
   3.682863057935471*^9, 3.682863072411838*^9}, {3.682863193291456*^9, 
   3.682863194080277*^9}, {3.6828648887909946`*^9, 3.682864911236725*^9}, {
   3.682868795458343*^9, 3.68286889655097*^9}, {3.6829664024057217`*^9, 
   3.682966425072652*^9}, {3.682966458135324*^9, 3.6829665102926617`*^9}, {
   3.68296654949013*^9, 3.682966738468905*^9}, {3.682966786661037*^9, 
   3.682966853754881*^9}, {3.682966906177445*^9, 3.682966913083022*^9}, {
   3.682967759771904*^9, 3.682967791399585*^9}, {3.682967879532782*^9, 
   3.682967887123644*^9}, {3.682968590075739*^9, 3.682968611172193*^9}, {
   3.6829686983355637`*^9, 3.6829687065864477`*^9}, {3.682968782250334*^9, 
   3.682968782591834*^9}, {3.6829697722468557`*^9, 3.682969773439258*^9}, {
   3.6833810163358297`*^9, 3.683381071581012*^9}, {3.683381217536434*^9, 
   3.6833812215058002`*^9}, {3.683381276410799*^9, 3.6833812789907*^9}, {
   3.683383123668623*^9, 3.6833831276719637`*^9}, {3.683383188772305*^9, 
   3.6833831992082233`*^9}, {3.6833907551395693`*^9, 
   3.6833907690774193`*^9}, {3.683391017252494*^9, 3.6833910186322002`*^9}, {
   3.683504473952775*^9, 3.6835044741822033`*^9}, {3.68354294894308*^9, 
   3.683543035048538*^9}, {3.6842770212213717`*^9, 3.6842770312530823`*^9}, 
   3.684553632052987*^9, 3.6845536948813353`*^9, {3.684553775001191*^9, 
   3.684553806438382*^9}, {3.686496602011519*^9, 3.6864966390731153`*^9}, {
   3.686496881590012*^9, 3.686496940810504*^9}, 3.686498803238772*^9, 
   3.686505557441435*^9, 3.6865055948842573`*^9, 3.6865350161074123`*^9, 
   3.6865359823528147`*^9, {3.686583746123117*^9, 3.686583746464715*^9}, {
   3.686786500064567*^9, 3.686786515924193*^9}, {3.686786575857346*^9, 
   3.686786582794278*^9}, {3.686786618122563*^9, 3.68678662187324*^9}, {
   3.696610382363062*^9, 3.696610405540707*^9}, {3.6966108427919273`*^9, 
   3.696610842994274*^9}, {3.696611072999786*^9, 3.696611082734276*^9}, {
   3.69661119140912*^9, 3.6966112234581203`*^9}, {3.696628851994245*^9, 
   3.696628855089855*^9}, {3.696636239451744*^9, 3.696636265942459*^9}, {
   3.696636299885092*^9, 3.696636373735613*^9}, {3.69669715984853*^9, 
   3.6966971604743843`*^9}, {3.696705106091899*^9, 3.696705116150341*^9}, {
   3.696871203910823*^9, 3.696871208741428*^9}, {3.705931730041656*^9, 
   3.705931730523611*^9}, {3.71285049021552*^9, 3.712850491180347*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kappa", "[", 
   RowBox[{
    RowBox[{"-", "1.001"}], ",", 
    RowBox[{"-", "0.999"}], ",", "1", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"0.399", "-", 
     RowBox[{"2", "I"}]}]}], "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzV1Ik2EABeD5MxvTZUwoIZJp6aB0WkaZ0+xDEkktdY3Ei01tZVAji/4w
2mwUioVBQjboRy8S1oUGmyuXaS0bjkxLyAx0kzGX9rXccmw6wfWe9+LwcODA
SW24WH0mmsPhZJPAzSvf75iaWGZ3TeFd2H05au8AMVF2jbpYMMJAedutYtgX
4ClgYzxfCTvscWbNJZZxKvNeQ5f/nAfyRSo/9Dybj2iJjgUVt4Vo8ypNOqI7
scACH2UdtsHcb+oxOKV5OWHGPunoV/jKN6UcJMa6i+vg0HDhbTgvMVL/7TJ2
wcjOCj20ezzvYFARa4XdvpyUx9dZpjaQmgbH13P3wNY2bibsPZ9XCsWhrEoY
L5t7oydeFUos8MCSYHqZeEP71gGFks7hANG33W2Fo2khTVUrywxnq7UwWL5t
ydjOMtb0tSAs4z5ch009X7gm6BB3DBKv1BVR4zTNJlhmN1CX80tG4QV1LVW3
5YEL/mlfpSb4eXorceGjnVoTk/EcJlf96qF9R7gfvhceGYBz+xelNqLzhbgQ
ylc/PM27R/76flJX+tJZaJYfpDr/KoLwxPjpELSMfNIfInIiXuqx44boEuJE
pDoGVk7+FsESlz0NOu5v+pGgJ27MUFX5HqGAqJGdSoI5DeFkeDKylgFnsibP
SonNzkAjTKnPWJomZrbIqa6hrV6o2xhbhnzuTVfLE5YxlHdR93V+DsON0Vlq
r7Soop9oU9dTebOCUqOBZfxRIup/FTacqQ==
  "]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00036800000000000000028796409701214998`2.5864477319531414", ",", 
   RowBox[{"0.03949547618958604`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.010883823077620036`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.682862344446725*^9, 3.6828623704111958`*^9}, {
   3.682862561737856*^9, 3.682862574874323*^9}, {3.682862936118989*^9, 
   3.682862954787746*^9}, {3.682863063274664*^9, 3.682863074523896*^9}, 
   3.682863194436822*^9, {3.682864887088718*^9, 3.682864911985277*^9}, 
   3.682868897130169*^9, 3.682966690146572*^9, {3.682966720301689*^9, 
   3.682966744169293*^9}, {3.682966787214695*^9, 3.68296685424737*^9}, 
   3.682966913770232*^9, {3.6829677731927347`*^9, 3.682967791813364*^9}, {
   3.682967859306127*^9, 3.6829678876222687`*^9}, {3.682968585097238*^9, 
   3.682968645945489*^9}, 3.682968710207362*^9, 3.682968784270122*^9, {
   3.682969986466729*^9, 3.682969996087639*^9}, {3.6829703451663094`*^9, 
   3.682970365249028*^9}, 3.683049458190648*^9, 3.683375099996729*^9, 
   3.683381094577449*^9, 3.6833812241456327`*^9, 3.683382639832515*^9, {
   3.6833826972644777`*^9, 3.683382714133527*^9}, {3.6833830917702312`*^9, 
   3.683383200597925*^9}, {3.6833853453044147`*^9, 3.683385387847001*^9}, 
   3.683385811845541*^9, 3.683388679299423*^9, 3.683388719535232*^9, {
   3.683388799033074*^9, 3.68338880894695*^9}, 3.683388894847856*^9, {
   3.6833892718666143`*^9, 3.683389299143347*^9}, {3.6833908793995457`*^9, 
   3.683390896559073*^9}, 3.683390930302354*^9, {3.683391022256866*^9, 
   3.683391043881682*^9}, 3.683456929802155*^9, {3.683497591488472*^9, 
   3.6834976024993677`*^9}, 3.683502850547455*^9, 3.683502967042132*^9, 
   3.683503117925509*^9, {3.683503182906947*^9, 3.683503195314156*^9}, 
   3.6835033068588448`*^9, {3.683503444571957*^9, 3.683503467425653*^9}, {
   3.683503510154119*^9, 3.683503539751773*^9}, {3.6835036055419827`*^9, 
   3.683503659762767*^9}, 3.683503745945816*^9, 3.68350447935937*^9, 
   3.683506866579523*^9, 3.683543040850868*^9, 3.68427688658046*^9, 
   3.684277034040369*^9, 3.6861480102662477`*^9, 3.6864276435028553`*^9, 
   3.68649664859298*^9, {3.6865804664835253`*^9, 3.686580492248393*^9}, {
   3.6865805766094017`*^9, 3.68658058893196*^9}, {3.686580795434724*^9, 
   3.6865808920956173`*^9}, 3.686581617021164*^9, {3.686583751804744*^9, 
   3.6865837623959913`*^9}, 3.6867373863446093`*^9, {3.686760113196783*^9, 
   3.686760124248254*^9}, {3.6867601626391897`*^9, 3.6867601822606907`*^9}, {
   3.686770155747259*^9, 3.686770199603475*^9}, {3.694824433659206*^9, 
   3.6948244438425426`*^9}, {3.694826717926093*^9, 3.694826734891243*^9}, 
   3.696347834428318*^9, 3.6965988345610933`*^9, {3.6965989465399227`*^9, 
   3.696598968516444*^9}, {3.69659900868788*^9, 3.696599087576148*^9}, {
   3.696607644270626*^9, 3.6966076532385263`*^9}, 3.6966099773954363`*^9, 
   3.6966107260286093`*^9, 3.6966108518179617`*^9, 3.696610891581648*^9, 
   3.696611096232045*^9, {3.696611227920639*^9, 3.69661124166896*^9}, {
   3.696628859071993*^9, 3.696628880232827*^9}, 3.69662894303163*^9, {
   3.696628989656382*^9, 3.696629007609164*^9}, {3.696629123925478*^9, 
   3.696629162555744*^9}, {3.696629314578861*^9, 3.6966293300727*^9}, 
   3.696636272448576*^9, {3.696636394013934*^9, 3.696636399071591*^9}, 
   3.696705127014172*^9, 3.696705157175661*^9, 3.696726958065352*^9, 
   3.696817873653831*^9, 3.696817912448392*^9, {3.696817959001007*^9, 
   3.696818009342868*^9}, {3.6968180716330442`*^9, 3.696818086513188*^9}, 
   3.696870639240246*^9, {3.696871336157712*^9, 3.696871355455394*^9}, {
   3.696872656002233*^9, 3.6968726599147377`*^9}, {3.69687273750233*^9, 
   3.696872740614962*^9}, 3.696872894900875*^9, 3.6968730437510023`*^9, 
   3.696873303926704*^9, 3.696891219715808*^9, 3.6968916137882843`*^9, 
   3.696892070398794*^9, 3.696892315388167*^9, 3.696892823863361*^9, {
   3.696898070257915*^9, 3.6968980749829483`*^9}, 3.696898222041733*^9, {
   3.696898303172172*^9, 3.696898328202314*^9}, 3.696898691893412*^9, 
   3.704119514395093*^9, 3.704120461026569*^9, {3.704121010845643*^9, 
   3.704121024807382*^9}, {3.7041214919622793`*^9, 3.704121505016281*^9}, {
   3.7041215399082603`*^9, 3.704121657129117*^9}, 3.7041253424794817`*^9, 
   3.7042042291343517`*^9, {3.7042163685258408`*^9, 3.704216384278697*^9}, {
   3.704534850407589*^9, 3.704534911215597*^9}, {3.705865304616232*^9, 
   3.705865321570457*^9}, 3.70593154221064*^9, {3.705931580952936*^9, 
   3.705931585738165*^9}, {3.705931736019207*^9, 3.705931763961594*^9}, {
   3.7060265996247997`*^9, 3.706026603424163*^9}, {3.7063777786792297`*^9, 
   3.706377811264656*^9}, {3.7065243966070232`*^9, 3.70652439840899*^9}, {
   3.7065271533304462`*^9, 3.706527155266295*^9}, 3.707940833547303*^9, {
   3.7088232188760223`*^9, 3.7088232207341633`*^9}, {3.712827707332309*^9, 
   3.712827709952592*^9}, {3.712843876416032*^9, 3.7128438785051527`*^9}, {
   3.712850512043233*^9, 3.7128505136637897`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Nor1", "[", 
    RowBox[{"\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "/", "2"}], "]"}], 
     RowBox[{"4", 
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"Gamma", "[", "\[Nu]2", "]"}], 
      RowBox[{"Gamma", "[", "\[Nu]3", "]"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1.5", "-", "\[Nu]1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3", "-", "1.5"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1.5", "-", "\[Nu]2", "-", "\[Nu]3"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", "\[Nu]1", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "-", "\[Nu]1", "-", "\[Nu]2", "-", "\[Nu]3"}], 
       "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Nor2", "[", 
    RowBox[{"\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "/", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Nu]2", "+", "\[Nu]3", "-", 
       RowBox[{"3", "/", "2"}]}], "]"}]}], 
    RowBox[{"4", 
     SuperscriptBox["\[Pi]", "2"], 
     RowBox[{"Gamma", "[", "\[Nu]2", "]"}], 
     RowBox[{"Gamma", "[", "\[Nu]3", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cm1", "[", 
    RowBox[{"\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "/", "2"}], "-", "\[Nu]1"}], ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}], "+", "\[Nu]1", "+", "\[Nu]2", "+", 
         "\[Nu]3"}], ",", "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"\[Nu]2", "+", "\[Nu]3", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}], 
      RowBox[{"n", "!"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Nu]3", "+", "n"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Nu]2", "+", "n"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Nu]2", "+", "\[Nu]3", "+", 
       RowBox[{"2", "n"}]}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cm2", "[", 
    RowBox[{"\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{"\[Nu]1", ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"3", "-", "\[Nu]1", "-", "\[Nu]2", "-", "\[Nu]3"}], ",", 
        "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Nu]2"}], "-", "\[Nu]3", "+", 
         RowBox[{"5", "/", "2"}]}], ",", "n"}], "]"}], 
      RowBox[{"n", "!"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "\[Nu]3", "+", "n"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", "\[Nu]2", "+", "n"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", "\[Nu]2", "-", "\[Nu]3", "+", 
       RowBox[{"2", "n"}]}], "]"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6828689461699953`*^9, 3.682868981656019*^9}, {
  3.6828690311080437`*^9, 3.6828691138230257`*^9}, {3.682869211022007*^9, 
  3.682869223160309*^9}, {3.6828811260337553`*^9, 3.682881136643302*^9}, {
  3.682898134839836*^9, 3.682898134994166*^9}, {3.683049581390867*^9, 
  3.683049584829484*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntJA", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "\[Nu]4_", ",", 
     "\[Nu]5_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Nor1", "[", 
        RowBox[{"\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3"}], "]"}], 
       RowBox[{"cm1", "[", 
        RowBox[{"\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3", ",", "n"}], "]"}], 
       RowBox[{"Kappa", "[", 
        RowBox[{
         RowBox[{"n", "-", "\[Nu]5"}], ",", 
         RowBox[{"-", "\[Nu]4"}], ",", 
         RowBox[{"\[Nu]3", "+", "n"}], ",", 
         RowBox[{
          RowBox[{"-", "1.5"}], "+", "\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3", 
          "+", "n"}], ",", 
         RowBox[{"\[Nu]2", "+", "\[Nu]3", "+", 
          RowBox[{"2", "n"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Nor2", "[", 
        RowBox[{"\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3"}], "]"}], 
       RowBox[{"cm2", "[", 
        RowBox[{"\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3", ",", "n"}], "]"}], 
       RowBox[{"Kappa", "[", 
        RowBox[{
         RowBox[{
         "1.5", "-", "\[Nu]3", "-", "\[Nu]2", "-", "\[Nu]5", "+", "n"}], ",", 
         
         RowBox[{"-", "\[Nu]4"}], ",", 
         RowBox[{"1.5", "-", "\[Nu]2", "+", "n"}], ",", 
         RowBox[{"\[Nu]1", "+", "n"}], ",", 
         RowBox[{"3", "-", "\[Nu]2", "-", "\[Nu]3", "+", 
          RowBox[{"2", "n"}]}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "nlow", ",", "nhigh"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntJB", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "\[Nu]4_", ",", 
     "\[Nu]5_"}], "]"}], ":=", 
   RowBox[{"IntJA", "[", 
    RowBox[{"\[Nu]1", ",", "\[Nu]3", ",", "\[Nu]2", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3", "+", "\[Nu]4", "+", 
         "\[Nu]5"}], ")"}]}], "+", "4.5"}], ",", "\[Nu]5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntJC", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "\[Nu]4_", ",", 
     "\[Nu]5_"}], "]"}], ":=", 
   RowBox[{"IntJA", "[", 
    RowBox[{"\[Nu]2", ",", "\[Nu]3", ",", "\[Nu]1", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "\[Nu]1", "+", "\[Nu]2", "+", "\[Nu]3", "+", "\[Nu]4", "+", 
         "\[Nu]5"}], ")"}]}], "+", "4.5"}], ",", "\[Nu]4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntJ", "[", 
    RowBox[{
    "\[Nu]1_", ",", "\[Nu]2_", ",", "\[Nu]3_", ",", "\[Nu]4_", ",", 
     "\[Nu]5_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"IntJA", "[", 
     RowBox[{
     "\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3", ",", "\[Nu]4", ",", "\[Nu]5"}], 
     "]"}], "+", 
    RowBox[{"IntJB", "[", 
     RowBox[{
     "\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3", ",", "\[Nu]4", ",", "\[Nu]5"}], 
     "]"}], "+", 
    RowBox[{"IntJC", "[", 
     RowBox[{
     "\[Nu]1", ",", "\[Nu]2", ",", "\[Nu]3", ",", "\[Nu]4", ",", "\[Nu]5"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682978418646983*^9, 3.682978498174302*^9}, {
   3.682978660671001*^9, 3.682978666502934*^9}, {3.682978737062879*^9, 
   3.682978737097353*^9}, {3.682978856014987*^9, 3.682978865382154*^9}, {
   3.682978940074163*^9, 3.68297894108363*^9}, {3.6829789923971233`*^9, 
   3.6829790169771833`*^9}, {3.682979066228586*^9, 3.682979074013245*^9}, {
   3.6829798841917543`*^9, 3.682979924458927*^9}, {3.682979999334866*^9, 
   3.682980000578418*^9}, {3.68298015555597*^9, 3.682980178392927*^9}, 
   3.6829803320205793`*^9, {3.682980840751627*^9, 3.682980851814611*^9}, {
   3.6829809393986473`*^9, 3.682980952552022*^9}, 3.68338254107548*^9, {
   3.6833826122164516`*^9, 3.683382612804832*^9}, {3.683382744718481*^9, 
   3.683382744792858*^9}, {3.683383262797892*^9, 3.6833832893719177`*^9}, {
   3.683383343056449*^9, 3.683383352059003*^9}, {3.683383464264073*^9, 
   3.683383500054159*^9}, 3.683383545560381*^9, {3.683383668607682*^9, 
   3.683383670231583*^9}, {3.683384558418675*^9, 3.683384559673253*^9}, 
   3.683385186640765*^9, {3.683388931702655*^9, 3.683388938942575*^9}, 
   3.6833893528356333`*^9, 3.6833916629207277`*^9, {3.683396867000404*^9, 
   3.6833968671710777`*^9}, {3.683396907520425*^9, 3.683396907703511*^9}, 
   3.683396980626792*^9, {3.6833972265203657`*^9, 3.68339722708745*^9}, 
   3.683403704177535*^9, {3.683404086115357*^9, 3.683404086771666*^9}, {
   3.683412618956017*^9, 3.683412632682026*^9}, {3.6834126848073587`*^9, 
   3.683412696219028*^9}, {3.683412917426772*^9, 3.683412924255725*^9}, 
   3.683456973079711*^9, {3.6835045466565933`*^9, 3.6835046003966227`*^9}, {
   3.683506420268471*^9, 3.68350642059739*^9}, {3.68355682673324*^9, 
   3.683556852365334*^9}, {3.683556889219041*^9, 3.6835568899595757`*^9}, 
   3.683557054390141*^9, {3.6861480942379723`*^9, 3.6861481352217293`*^9}, {
   3.6861481884297867`*^9, 3.6861481953784933`*^9}, 3.686152438371344*^9, 
   3.686152907349671*^9, 3.686152941074966*^9, 3.686153007943398*^9, 
   3.6861532648969097`*^9, {3.686164703718951*^9, 3.686164703806592*^9}, 
   3.6861647602471943`*^9, {3.686164868574069*^9, 3.6861648707676353`*^9}, {
   3.6861649301318197`*^9, 3.686164966201256*^9}, 3.686414308416212*^9, 
   3.686414521251636*^9, 3.686426614955587*^9, {3.68642666050109*^9, 
   3.686426669706437*^9}, {3.6864267284719067`*^9, 3.686426730811842*^9}, {
   3.6864272640272913`*^9, 3.686427265907593*^9}, {3.686427540284348*^9, 
   3.686427542656636*^9}, 3.686428387932537*^9, {3.68649049841747*^9, 
   3.6864905281411877`*^9}, {3.6864906439980383`*^9, 3.686490644166957*^9}, {
   3.686491033625885*^9, 3.686491033717037*^9}, {3.686497088439439*^9, 
   3.686497105742353*^9}, 3.686497152114193*^9, {3.686507721852922*^9, 
   3.686507721903221*^9}, {3.686508519625101*^9, 3.68650851975356*^9}, {
   3.686509766173924*^9, 3.686509766278509*^9}, {3.686535717021543*^9, 
   3.686535717114997*^9}, {3.686767493934222*^9, 3.68676749451068*^9}, {
   3.686777676619836*^9, 3.686777676964716*^9}, 3.686778391678426*^9, {
   3.6867784851333323`*^9, 3.686778485875391*^9}, {3.68678061376164*^9, 
   3.6867806138886127`*^9}, {3.6867808786196327`*^9, 3.686780883040496*^9}, {
   3.6867809663648252`*^9, 3.686780967569018*^9}, {3.6867810393882008`*^9, 
   3.686781043545541*^9}, 3.6867811191263227`*^9, {3.686781349493662*^9, 
   3.6867813529538603`*^9}, {3.6867814436678143`*^9, 3.686781447594182*^9}, {
   3.6867815175152903`*^9, 3.686781519210814*^9}, {3.6867815759816847`*^9, 
   3.686781578051507*^9}, {3.6867816286286*^9, 3.686781630242844*^9}, {
   3.6867816892004642`*^9, 3.686781690420743*^9}, {3.686781726218177*^9, 
   3.6867817297391644`*^9}, {3.6867817678008223`*^9, 3.6867817689514*^9}, 
   3.6867818012790403`*^9, {3.686782784169285*^9, 3.6867827862187347`*^9}, {
   3.6867829624973717`*^9, 3.686782964105734*^9}, {3.686783004384076*^9, 
   3.68678300710152*^9}, {3.686783056718363*^9, 3.686783060469445*^9}, {
   3.686783100877172*^9, 3.686783101839933*^9}, {3.6867831962801247`*^9, 
   3.68678319777274*^9}, {3.686783288058548*^9, 3.686783289976314*^9}, {
   3.686783395874585*^9, 3.6867833979500637`*^9}, {3.686783522616233*^9, 
   3.686783526290422*^9}, {3.686783656745109*^9, 3.686783658645731*^9}, {
   3.686783807278339*^9, 3.6867838124454603`*^9}, {3.6867845571207848`*^9, 
   3.686784567009956*^9}, {3.68678476989832*^9, 3.686784773573991*^9}, {
   3.6867857236069613`*^9, 3.686785745426832*^9}, {3.686785814713346*^9, 
   3.6867858148947277`*^9}, {3.6867858989107323`*^9, 3.686785901691182*^9}, {
   3.686785996008973*^9, 3.686785997343643*^9}, 3.686786032589981*^9, {
   3.6867860791810923`*^9, 3.6867860824915943`*^9}, {3.686786192503759*^9, 
   3.686786195149231*^9}, {3.6867866382235813`*^9, 3.68678664016818*^9}, {
   3.686830865707836*^9, 3.686830867540289*^9}, {3.686831413996648*^9, 
   3.686831449835952*^9}, {3.686831480286563*^9, 3.6868314806630487`*^9}, {
   3.686831515988626*^9, 3.686831539457389*^9}, 3.686831590323613*^9, {
   3.686831658194294*^9, 3.686831658831813*^9}, {3.686831818275107*^9, 
   3.686831821117302*^9}, {3.686831871184554*^9, 3.686831872840871*^9}, {
   3.686832397529139*^9, 3.686832399122654*^9}, {3.686832510952785*^9, 
   3.686832511482153*^9}, {3.686832915806532*^9, 3.686832915940804*^9}, {
   3.686840648297392*^9, 3.6868406484027452`*^9}, {3.687185919891252*^9, 
   3.687185920100822*^9}, {3.687186390597541*^9, 3.6871863906891336`*^9}, 
   3.6871874558030357`*^9, {3.6871875572534924`*^9, 3.687187557372016*^9}, {
   3.687188241747425*^9, 3.687188241851307*^9}, {3.6872767780566883`*^9, 
   3.687276778161975*^9}, 3.6872884111844482`*^9, {3.687288458872098*^9, 
   3.68728846150896*^9}, {3.687288594376101*^9, 3.687288595672761*^9}, {
   3.6872886431456003`*^9, 3.68728864552908*^9}, {3.687288751740473*^9, 
   3.687288753157874*^9}, {3.6872925596754217`*^9, 3.6872925628567047`*^9}, {
   3.687292726976046*^9, 3.687292728834386*^9}, {3.687292814228973*^9, 
   3.687292816640532*^9}, {3.687357895483775*^9, 3.6873578977526283`*^9}, {
   3.687358245248167*^9, 3.6873582453549643`*^9}, {3.687361189360833*^9, 
   3.6873612111230516`*^9}, {3.687361991905037*^9, 3.687361992022002*^9}, {
   3.687364568110344*^9, 3.68736456816534*^9}, {3.6873650959903917`*^9, 
   3.68736509609121*^9}, {3.68744112907745*^9, 3.687441134234551*^9}, {
   3.69663644226252*^9, 3.696636449545588*^9}, {3.6968724026739397`*^9, 
   3.696872441438843*^9}, {3.705931600256525*^9, 3.7059316188046*^9}, {
   3.70637783151514*^9, 3.706377834670319*^9}, {3.712850502537492*^9, 
   3.712850506558485*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symmetries and other properties of IntJ", "Subsubsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
   3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
   3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
   3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
   3.646236647969857*^9}, {3.648640404599332*^9, 3.648640408766715*^9}, {
   3.648640547476536*^9, 3.648640551077092*^9}, {3.648647840728489*^9, 
   3.6486478431925707`*^9}, 3.64866070641335*^9, {3.6486651745190077`*^9, 
   3.648665177235181*^9}, {3.648704637680496*^9, 3.6487046443320923`*^9}, {
   3.64873143079807*^9, 3.648731431165389*^9}, {3.648733306094357*^9, 
   3.6487333114482613`*^9}, {3.671415889086177*^9, 3.671415889837737*^9}, {
   3.6714647796154757`*^9, 3.671464791221291*^9}, {3.671492224152719*^9, 
   3.6714922266967077`*^9}, {3.671982887268229*^9, 3.6719828943378363`*^9}, {
   3.671982985248468*^9, 3.671982990623679*^9}, {3.6735120583053617`*^9, 
   3.673512059633964*^9}, {3.6749121299565077`*^9, 3.6749121306252413`*^9}, {
   3.6763690590286417`*^9, 3.67636906069767*^9}, 3.679401399381072*^9, {
   3.681235608901651*^9, 3.681235611643609*^9}, {3.681250923247229*^9, 
   3.681250927545672*^9}, {3.6826832982359247`*^9, 3.682683303736732*^9}, {
   3.682683355535088*^9, 3.682683376956731*^9}, {3.682729305374982*^9, 
   3.6827293114748917`*^9}, {3.683049452371375*^9, 3.683049454731166*^9}, {
   3.6835050093908453`*^9, 3.683505024602021*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"0.98", "+", 
    RowBox[{"0.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{"0.6", "+", 
    RowBox[{"1.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", 
   RowBox[{"0.71", "-", 
    RowBox[{"2.2", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n4", "=", 
   RowBox[{"0.2", "+", 
    RowBox[{"1.6", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n5", "=", 
   RowBox[{"0.5", "-", 
    RowBox[{"0.6", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n6", "=", 
   RowBox[{"4.5", "-", "n1", "-", "n2", "-", "n3", "-", "n4", "-", "n5"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.709121070642048*^9, 3.709121079347086*^9}, {
   3.709121147874614*^9, 3.709121151394574*^9}, {3.709121480529519*^9, 
   3.709121480781403*^9}, 3.712844102223689*^9, {3.71284419073886*^9, 
   3.712844228042351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nlow", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nhigh", "=", "100"}], ";"}]}], "Input",
 CellChangeTimes->{{3.70907063897478*^9, 3.709070654533578*^9}, {
   3.70907073140889*^9, 3.7090707940569553`*^9}, {3.709070936421631*^9, 
   3.709070993726215*^9}, {3.709071048044635*^9, 3.709071090752688*^9}, {
   3.709071157722328*^9, 3.709071158861989*^9}, {3.709071206307331*^9, 
   3.709071235027424*^9}, 3.709071434302968*^9, {3.709101950204376*^9, 
   3.70910202614149*^9}, {3.709102081411798*^9, 3.709102082730562*^9}, {
   3.7091023795283947`*^9, 3.709102383320735*^9}, {3.709103795987854*^9, 
   3.709103839662415*^9}, {3.709103918226089*^9, 3.709103941404922*^9}, {
   3.7091039842704077`*^9, 3.709104003390382*^9}, {3.7091040469480047`*^9, 
   3.70910404803647*^9}, {3.709104348307054*^9, 3.709104355036128*^9}, 
   3.709104422391724*^9, {3.709104454032834*^9, 3.709104455122624*^9}, {
   3.709104567982586*^9, 3.709104596283078*^9}, {3.709104651805297*^9, 
   3.709104681526207*^9}, {3.709104760664556*^9, 3.709104795252742*^9}, 
   3.709120783044422*^9, {3.709120871199004*^9, 3.709120940929901*^9}, 
   3.709121015283325*^9, {3.709121110758751*^9, 3.709121118189204*^9}, {
   3.709121160818655*^9, 3.709121181384166*^9}, {3.709121299011052*^9, 
   3.709121314406691*^9}, {3.7091214204832287`*^9, 3.709121422062183*^9}, {
   3.709121542069244*^9, 3.709121640267264*^9}, {3.712844239745535*^9, 
   3.7128442407075987`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Some", " ", "translation", " ", "identities"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IntJ", "[", 
    RowBox[{"n3", ",", "n1", ",", "n2", ",", "n5", ",", "n6"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IntJ", "[", 
    RowBox[{"n6", ",", "n5", ",", "n2", ",", "n1", ",", "n3"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IntJ", "[", 
    RowBox[{"n5", ",", "n6", ",", "n2", ",", "n3", ",", "n1"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IntJ", "[", 
    RowBox[{"n3", ",", "n2", ",", "n1", ",", "n4", ",", "n6"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IntJ", "[", 
    RowBox[{"n2", ",", "n3", ",", "n1", ",", "n6", ",", "n4"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IntJ", "[", 
    RowBox[{"n4", ",", "n6", ",", "n1", ",", "n3", ",", "n2"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IntJ", "[", 
    RowBox[{"n6", ",", "n4", ",", "n1", ",", "n2", ",", "n3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.712844137507489*^9, 3.712844152577902*^9}, {
  3.712844257637632*^9, 3.712844280639964*^9}, {3.7128496694330397`*^9, 
  3.712849676143165*^9}}],

Cell[BoxData[
 RowBox[{"0.0008857956336290362`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0005976952523131237`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.709102311852433*^9, {3.709104039548028*^9, 3.709104052700528*^9}, 
   3.709104339813792*^9, {3.709104436206551*^9, 3.709104464939219*^9}, {
   3.7091045361179533`*^9, 3.709104601973702*^9}, {3.709104657049754*^9, 
   3.709104693717168*^9}, 3.709104770643195*^9, 3.709104802713273*^9, {
   3.7091207729213743`*^9, 3.7091207952257147`*^9}, 3.709120832835705*^9, 
   3.709120950774047*^9, {3.709121005840423*^9, 3.7091210183869267`*^9}, 
   3.709121086144318*^9, 3.709121165078271*^9, 3.709121207899857*^9, {
   3.709121304362875*^9, 3.709121324010234*^9}, {3.709121414256468*^9, 
   3.7091214250220613`*^9}, 3.709121489897449*^9, {3.7091216141089973`*^9, 
   3.709121643961144*^9}, 3.712827735861055*^9, {3.7128441770947113`*^9, 
   3.71284419907054*^9}, {3.712844231319208*^9, 3.7128442593238983`*^9}, 
   3.7128500314851503`*^9, 3.712850522125523*^9}],

Cell[BoxData[
 RowBox[{"0.0008868915243343347`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000596266335175171`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.709102311852433*^9, {3.709104039548028*^9, 3.709104052700528*^9}, 
   3.709104339813792*^9, {3.709104436206551*^9, 3.709104464939219*^9}, {
   3.7091045361179533`*^9, 3.709104601973702*^9}, {3.709104657049754*^9, 
   3.709104693717168*^9}, 3.709104770643195*^9, 3.709104802713273*^9, {
   3.7091207729213743`*^9, 3.7091207952257147`*^9}, 3.709120832835705*^9, 
   3.709120950774047*^9, {3.709121005840423*^9, 3.7091210183869267`*^9}, 
   3.709121086144318*^9, 3.709121165078271*^9, 3.709121207899857*^9, {
   3.709121304362875*^9, 3.709121324010234*^9}, {3.709121414256468*^9, 
   3.7091214250220613`*^9}, 3.709121489897449*^9, {3.7091216141089973`*^9, 
   3.709121643961144*^9}, 3.712827735861055*^9, {3.7128441770947113`*^9, 
   3.71284419907054*^9}, {3.712844231319208*^9, 3.7128442593238983`*^9}, 
   3.7128500314851503`*^9, 3.712850522369196*^9}],

Cell[BoxData[
 RowBox[{"0.0008857956749885392`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0005976959719371493`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.709102311852433*^9, {3.709104039548028*^9, 3.709104052700528*^9}, 
   3.709104339813792*^9, {3.709104436206551*^9, 3.709104464939219*^9}, {
   3.7091045361179533`*^9, 3.709104601973702*^9}, {3.709104657049754*^9, 
   3.709104693717168*^9}, 3.709104770643195*^9, 3.709104802713273*^9, {
   3.7091207729213743`*^9, 3.7091207952257147`*^9}, 3.709120832835705*^9, 
   3.709120950774047*^9, {3.709121005840423*^9, 3.7091210183869267`*^9}, 
   3.709121086144318*^9, 3.709121165078271*^9, 3.709121207899857*^9, {
   3.709121304362875*^9, 3.709121324010234*^9}, {3.709121414256468*^9, 
   3.7091214250220613`*^9}, 3.709121489897449*^9, {3.7091216141089973`*^9, 
   3.709121643961144*^9}, 3.712827735861055*^9, {3.7128441770947113`*^9, 
   3.71284419907054*^9}, {3.712844231319208*^9, 3.7128442593238983`*^9}, 
   3.7128500314851503`*^9, 3.712850522613329*^9}],

Cell[BoxData[
 RowBox[{"0.0008857959528608028`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000597695840445437`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.709102311852433*^9, {3.709104039548028*^9, 3.709104052700528*^9}, 
   3.709104339813792*^9, {3.709104436206551*^9, 3.709104464939219*^9}, {
   3.7091045361179533`*^9, 3.709104601973702*^9}, {3.709104657049754*^9, 
   3.709104693717168*^9}, 3.709104770643195*^9, 3.709104802713273*^9, {
   3.7091207729213743`*^9, 3.7091207952257147`*^9}, 3.709120832835705*^9, 
   3.709120950774047*^9, {3.709121005840423*^9, 3.7091210183869267`*^9}, 
   3.709121086144318*^9, 3.709121165078271*^9, 3.709121207899857*^9, {
   3.709121304362875*^9, 3.709121324010234*^9}, {3.709121414256468*^9, 
   3.7091214250220613`*^9}, 3.709121489897449*^9, {3.7091216141089973`*^9, 
   3.709121643961144*^9}, 3.712827735861055*^9, {3.7128441770947113`*^9, 
   3.71284419907054*^9}, {3.712844231319208*^9, 3.7128442593238983`*^9}, 
   3.7128500314851503`*^9, 3.712850522850212*^9}],

Cell[BoxData[
 RowBox[{"0.0008893928985378744`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0006220509525475672`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.709102311852433*^9, {3.709104039548028*^9, 3.709104052700528*^9}, 
   3.709104339813792*^9, {3.709104436206551*^9, 3.709104464939219*^9}, {
   3.7091045361179533`*^9, 3.709104601973702*^9}, {3.709104657049754*^9, 
   3.709104693717168*^9}, 3.709104770643195*^9, 3.709104802713273*^9, {
   3.7091207729213743`*^9, 3.7091207952257147`*^9}, 3.709120832835705*^9, 
   3.709120950774047*^9, {3.709121005840423*^9, 3.7091210183869267`*^9}, 
   3.709121086144318*^9, 3.709121165078271*^9, 3.709121207899857*^9, {
   3.709121304362875*^9, 3.709121324010234*^9}, {3.709121414256468*^9, 
   3.7091214250220613`*^9}, 3.709121489897449*^9, {3.7091216141089973`*^9, 
   3.709121643961144*^9}, 3.712827735861055*^9, {3.7128441770947113`*^9, 
   3.71284419907054*^9}, {3.712844231319208*^9, 3.7128442593238983`*^9}, 
   3.7128500314851503`*^9, 3.7128505231002913`*^9}],

Cell[BoxData[
 RowBox[{"0.000885323995761133`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0005983868369765651`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.709102311852433*^9, {3.709104039548028*^9, 3.709104052700528*^9}, 
   3.709104339813792*^9, {3.709104436206551*^9, 3.709104464939219*^9}, {
   3.7091045361179533`*^9, 3.709104601973702*^9}, {3.709104657049754*^9, 
   3.709104693717168*^9}, 3.709104770643195*^9, 3.709104802713273*^9, {
   3.7091207729213743`*^9, 3.7091207952257147`*^9}, 3.709120832835705*^9, 
   3.709120950774047*^9, {3.709121005840423*^9, 3.7091210183869267`*^9}, 
   3.709121086144318*^9, 3.709121165078271*^9, 3.709121207899857*^9, {
   3.709121304362875*^9, 3.709121324010234*^9}, {3.709121414256468*^9, 
   3.7091214250220613`*^9}, 3.709121489897449*^9, {3.7091216141089973`*^9, 
   3.709121643961144*^9}, 3.712827735861055*^9, {3.7128441770947113`*^9, 
   3.71284419907054*^9}, {3.712844231319208*^9, 3.7128442593238983`*^9}, 
   3.7128500314851503`*^9, 3.712850523346685*^9}],

Cell[BoxData[
 RowBox[{"0.0008853773492892536`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0005982792518028274`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.709102311852433*^9, {3.709104039548028*^9, 3.709104052700528*^9}, 
   3.709104339813792*^9, {3.709104436206551*^9, 3.709104464939219*^9}, {
   3.7091045361179533`*^9, 3.709104601973702*^9}, {3.709104657049754*^9, 
   3.709104693717168*^9}, 3.709104770643195*^9, 3.709104802713273*^9, {
   3.7091207729213743`*^9, 3.7091207952257147`*^9}, 3.709120832835705*^9, 
   3.709120950774047*^9, {3.709121005840423*^9, 3.7091210183869267`*^9}, 
   3.709121086144318*^9, 3.709121165078271*^9, 3.709121207899857*^9, {
   3.709121304362875*^9, 3.709121324010234*^9}, {3.709121414256468*^9, 
   3.7091214250220613`*^9}, 3.709121489897449*^9, {3.7091216141089973`*^9, 
   3.709121643961144*^9}, 3.712827735861055*^9, {3.7128441770947113`*^9, 
   3.71284419907054*^9}, {3.712844231319208*^9, 3.7128442593238983`*^9}, 
   3.7128500314851503`*^9, 3.712850523598267*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", "1.2001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{"0.7", "-", 
    RowBox[{"0.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", "0.71"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n4", "=", 
   RowBox[{"1.01", "+", 
    RowBox[{"0.2", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n5", "=", "0.9001"}], ";"}]}], "Input",
 CellChangeTimes->{{3.696678977982821*^9, 3.6966790278865423`*^9}, {
   3.696870752114358*^9, 3.696870756279505*^9}, {3.6968714381308813`*^9, 
   3.696871442474077*^9}, {3.696871623176029*^9, 3.696871653509795*^9}, {
   3.696871816785654*^9, 3.696871823296116*^9}, {3.696873382052663*^9, 
   3.69687338944412*^9}, 3.6968796801237707`*^9, {3.696890744157465*^9, 
   3.6968907556789703`*^9}, {3.696898347959505*^9, 3.696898351199778*^9}, {
   3.696898703371481*^9, 3.696898733584091*^9}, {3.7041221098550158`*^9, 
   3.704122113587317*^9}, {3.7041221483068857`*^9, 3.704122150329674*^9}, {
   3.708907268524157*^9, 3.708907272416251*^9}, {3.708907306520232*^9, 
   3.7089073077772007`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nlow", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nhigh", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntJ", "[", 
   RowBox[{
    RowBox[{"n1", "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]]}], ",", "n2", ",", "n3", ",", "n4", ",", 
    RowBox[{"n5", "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]]}]}], "]"}], "//", "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.696638294627225*^9, 3.696638335954034*^9}, {
   3.696639033990686*^9, 3.696639041526985*^9}, {3.696679134897908*^9, 
   3.696679205897039*^9}, {3.696695808373456*^9, 3.696695835490876*^9}, {
   3.696705191505061*^9, 3.6967052099764433`*^9}, {3.6968706933002977`*^9, 
   3.6968707898084507`*^9}, {3.696871372744813*^9, 3.6968714236043043`*^9}, 
   3.696871455475048*^9, 3.696871499376363*^9, {3.696871545369945*^9, 
   3.69687154554771*^9}, {3.696871578666218*^9, 3.6968716041500998`*^9}, 
   3.696871694022181*^9, {3.696871750379551*^9, 3.696871761179994*^9}, {
   3.6968724507400618`*^9, 3.696872482384005*^9}, {3.6968725205198402`*^9, 
   3.696872546177943*^9}, 3.696872774716661*^9, 3.696872922682193*^9, {
   3.696873412997651*^9, 3.6968734144442253`*^9}, 3.696873447918715*^9, {
   3.696890665217111*^9, 3.69689066691782*^9}, {3.696890719804302*^9, 
   3.696890724158641*^9}, {3.696898352979002*^9, 3.696898357590913*^9}, {
   3.696898403595439*^9, 3.69689842433416*^9}, {3.696898776977138*^9, 
   3.696898819371881*^9}, 3.7041220600404577`*^9, 3.705931645803751*^9, {
   3.7063778766374826`*^9, 3.706377878586838*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.22386700000000001042899100411887047812`5.370589992681956", ",", 
   RowBox[{"0.01052812852973035`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0141926577907061`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6966382951152067`*^9, 3.696638336766549*^9}, {
   3.696639035373789*^9, 3.696639042904269*^9}, {3.6966791389980927`*^9, 
   3.696679206845234*^9}, 3.69667926213056*^9, {3.6966958092845373`*^9, 
   3.6966958362296343`*^9}, {3.6967051885881863`*^9, 
   3.6967052118224907`*^9}, {3.696870704133902*^9, 3.696870803780521*^9}, {
   3.696871376492394*^9, 3.69687145648415*^9}, {3.6968714865577297`*^9, 
   3.696871500023244*^9}, {3.696871555933779*^9, 3.696871634068215*^9}, 
   3.696871669397407*^9, 3.696871708118931*^9, {3.696871769512344*^9, 
   3.69687177368955*^9}, {3.696872455666774*^9, 3.6968725513118067`*^9}, 
   3.6968727751402483`*^9, {3.696872925194422*^9, 3.69687292951892*^9}, 
   3.696873054485035*^9, 3.69687331455748*^9, {3.696873391298328*^9, 
   3.696873448467412*^9}, {3.696890659288177*^9, 3.696890667292057*^9}, {
   3.696890705816984*^9, 3.696890757839641*^9}, {3.696891196680437*^9, 
   3.696891225982747*^9}, 3.6968916319426613`*^9, 3.696892073597196*^9, 
   3.6968923157641563`*^9, 3.6968928252855453`*^9, {3.6968983377327957`*^9, 
   3.6968983580885267`*^9}, {3.696898404033958*^9, 3.696898425151658*^9}, {
   3.696898710046006*^9, 3.696898735820736*^9}, {3.696898780308378*^9, 
   3.6968988201048803`*^9}, 3.704119559911104*^9, {3.70412062239487*^9, 
   3.704120628072863*^9}, 3.704122063841755*^9, 3.704122115613041*^9, 
   3.704122153286751*^9, 3.704122273796462*^9, 3.704122722859589*^9, 
   3.704124772335291*^9, 3.704204242365323*^9, 3.704216413368247*^9, 
   3.704564475888262*^9, 3.705865359863997*^9, 3.7059316587918453`*^9, {
   3.7059317738159037`*^9, 3.705931798541212*^9}, 3.705939138416602*^9, {
   3.706377863933497*^9, 3.706377882734227*^9}, {3.706524407480296*^9, 
   3.706524410451133*^9}, {3.706526939300295*^9, 3.7065269618324213`*^9}, 
   3.706527165098596*^9, 3.707940838312706*^9, 3.7084426675103807`*^9, 
   3.708530162675078*^9, 3.708823230765966*^9, 3.708907240473874*^9, 
   3.708907277056079*^9, 3.708907309841323*^9, 3.7128277423531647`*^9, 
   3.712848410707801*^9, 3.712850037992127*^9, 3.7128505269532022`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Some", " ", "recursion", " ", "relations"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.712849686619875*^9, 3.712849692809539*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"2", "n1"}], "-", "n2", "-", "n3"}], ")"}], 
    RowBox[{"IntJ", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5"}], "]"}]}], "+", 
   RowBox[{"n2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", 
        RowBox[{"n2", "+", "1"}], ",", "n3", ",", "n4", ",", "n5"}], "]"}], 
      "-", 
      RowBox[{"IntJ", "[", 
       RowBox[{
        RowBox[{"n1", "-", "1"}], ",", 
        RowBox[{"n2", "+", "1"}], ",", "n3", ",", "n4", ",", "n5"}], "]"}]}], 
     ")"}]}], "+", 
   RowBox[{"n3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", "n2", ",", 
        RowBox[{"n3", "+", "1"}], ",", 
        RowBox[{"n4", "-", "1"}], ",", "n5"}], "]"}], "-", 
      RowBox[{"IntJ", "[", 
       RowBox[{
        RowBox[{"n1", "-", "1"}], ",", "n2", ",", 
        RowBox[{"n3", "+", "1"}], ",", "n4", ",", "n5"}], "]"}]}], ")"}]}]}], 
  "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.6966792731930313`*^9, 3.696679277783538*^9}, {
  3.696695563739249*^9, 3.696695654506465*^9}, {3.6968734792372513`*^9, 
  3.696873505150263*^9}, {3.696898388987975*^9, 3.696898397996118*^9}, {
  3.705931836129737*^9, 3.705931838004616*^9}, {3.7059401560209208`*^9, 
  3.705940161665675*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.16209399999999996033750448987120762467`6.085841172168852", ",", 
   RowBox[{
    RowBox[{"-", "0.0000107850427159056`"}], "+", 
    RowBox[{"9.403191663001284`*^-6", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.696679268773931*^9, 3.696695567846128*^9, 3.696695613490657*^9, 
   3.696695657578933*^9, {3.696695813048188*^9, 3.696695839703208*^9}, 
   3.696705225311935*^9, 3.696873336723941*^9, 3.696873395076521*^9, {
   3.6968734656445913`*^9, 3.696873506680153*^9}, {3.696898398338849*^9, 
   3.696898430250108*^9}, {3.6968987239644203`*^9, 3.696898745890608*^9}, 
   3.696898784270626*^9, 3.696898824905036*^9, 3.7041195708918257`*^9, 
   3.704122090442013*^9, 3.704122122813937*^9, 3.704122161659543*^9, {
   3.704122259657875*^9, 3.7041222766675997`*^9}, 3.704122692407174*^9, 
   3.704122725601242*^9, 3.704124778473575*^9, {3.7041255588526297`*^9, 
   3.70412557709356*^9}, 3.704204245649352*^9, 3.704216416888913*^9, 
   3.7045644816014357`*^9, 3.705865363705681*^9, 3.7059316694699373`*^9, {
   3.7059317772500563`*^9, 3.7059318479253817`*^9}, 3.705939142242304*^9, {
   3.705940158012196*^9, 3.7059401631524887`*^9}, 3.706377895003759*^9, 
   3.70652441338206*^9, 3.7079408398626747`*^9, 3.708442670191434*^9, 
   3.7085301643586683`*^9, 3.708823233123856*^9, 3.708907243249442*^9, 
   3.7089072798107653`*^9, 3.708907311916013*^9, 3.7128277447037907`*^9, 
   3.712848413696925*^9, 3.7128500413849373`*^9, 3.712850530073357*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"2", "n4"}], "-", "n5", "-", "n3"}], ")"}], 
    RowBox[{"IntJ", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5"}], "]"}]}], "+", 
   RowBox[{"n5", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", 
        RowBox[{"n5", "+", "1"}]}], "]"}], "-", 
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", "n2", ",", "n3", ",", 
        RowBox[{"n4", "-", "1"}], ",", 
        RowBox[{"n5", "+", "1"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"n3", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntJ", "[", 
       RowBox[{
        RowBox[{"n1", "-", "1"}], ",", "n2", ",", 
        RowBox[{"n3", "+", "1"}], ",", "n4", ",", "n5"}], "]"}], "-", 
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", "n2", ",", 
        RowBox[{"n3", "+", "1"}], ",", 
        RowBox[{"n4", "-", "1"}], ",", "n5"}], "]"}]}], ")"}]}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.705939107399235*^9, 3.7059391304058027`*^9}, {
   3.705939308607574*^9, 3.705939370474185*^9}, {3.7059395154935703`*^9, 
   3.705939518349724*^9}, {3.708907246770989*^9, 3.708907252860929*^9}, 
   3.708907286511285*^9, {3.708907343020784*^9, 3.7089073657566833`*^9}, {
   3.708907447020927*^9, 3.708907517595426*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.05001300000000008516565230820560827851`6.041794589295576", ",", 
   RowBox[{"4.966646999569717`*^-6", "-", 
    RowBox[{"2.168074226155045`*^-6", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7059391316246767`*^9, 3.7059391442778263`*^9}, 
   3.705939371890892*^9, 3.705939520139887*^9, 3.706377898873131*^9, 
   3.706524416707671*^9, 3.707940842354474*^9, 3.7084426721133127`*^9, 
   3.708530165442099*^9, 3.7088232346543703`*^9, {3.7089072482296867`*^9, 
   3.7089072885704308`*^9}, {3.7089073560168037`*^9, 3.708907367227785*^9}, {
   3.70890745655151*^9, 3.7089075190478973`*^9}, 3.712827746342742*^9, 
   3.7128484162547703`*^9, 3.7128500433053503`*^9, 3.712850531887846*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"2", "n1"}], "-", 
      RowBox[{"2", "n3"}], "-", 
      RowBox[{"2", "n4"}], "-", "n2", "-", "n5"}], ")"}], 
    RowBox[{"IntJ", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5"}], "]"}]}], "+", 
   RowBox[{"n2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", 
        RowBox[{"n2", "+", "1"}], ",", "n3", ",", "n4", ",", "n5"}], "]"}], 
      "-", 
      RowBox[{"IntJ", "[", 
       RowBox[{
        RowBox[{"n1", "-", "1"}], ",", 
        RowBox[{"n2", "+", "1"}], ",", "n3", ",", "n4", ",", "n5"}], "]"}]}], 
     ")"}]}], "+", 
   RowBox[{"n5", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", 
        RowBox[{"n5", "+", "1"}]}], "]"}], "-", 
      RowBox[{"IntJ", "[", 
       RowBox[{"n1", ",", "n2", ",", "n3", ",", 
        RowBox[{"n4", "-", "1"}], ",", 
        RowBox[{"n5", "+", "1"}]}], "]"}]}], ")"}]}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.696696406238332*^9, 3.696696452983705*^9}, {
  3.704122132455864*^9, 3.704122136087879*^9}, {3.705932000757155*^9, 
  3.705932002339307*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.13292600000000009963230240828124806285`6.074801456998962", ",", 
   RowBox[{
    RowBox[{"-", "5.818395716334149`*^-6"}], "+", 
    RowBox[{"7.235117436853178`*^-6", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6966964387623453`*^9, 3.6966964560679283`*^9}, 
   3.6967052394222918`*^9, 3.696873397104436*^9, 3.696898437206348*^9, 
   3.704119575228414*^9, {3.70412209922711*^9, 3.7041221641227083`*^9}, {
   3.7041222554398403`*^9, 3.704122278109063*^9}, 3.704122695475033*^9, 
   3.7041227278747587`*^9, 3.704124781714993*^9, {3.704125560365106*^9, 
   3.70412557858045*^9}, 3.704204249069663*^9, 3.704216418772924*^9, 
   3.7045644844000053`*^9, 3.705865366938921*^9, 3.70593167176543*^9, {
   3.705931779830036*^9, 3.70593181101567*^9}, {3.705931998338628*^9, 
   3.705932003773919*^9}, 3.705939146647047*^9, 3.706377903493917*^9, 
   3.7065244191851788`*^9, 3.7079408446191177`*^9, 3.708442674171461*^9, 
   3.7085301678676167`*^9, 3.7088232372734423`*^9, 3.708907257086409*^9, 
   3.708907370734619*^9, 3.708907420679611*^9, 3.712827749374509*^9, 
   3.712848418754348*^9, 3.712850044891473*^9, 3.712850533876162*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nbias", "=", "0.7"}], ";"}]], "Input",
 CellChangeTimes->{{3.708548599951659*^9, 3.7085486128498087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nlow", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nhigh", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"0.79", "-", "0.0001"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{"nbias", "-", 
    RowBox[{"1.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", 
   RowBox[{"nbias", "-", "0", "+", 
    RowBox[{"2.4", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n4", "=", 
   RowBox[{"nbias", "+", "0", "+", 
    RowBox[{"1.6", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n5", "=", 
   RowBox[{"1.23", "-", "0.0001"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n6", "=", 
   RowBox[{"4.5", "-", "n1", "-", "n2", "-", "n3", "-", "n4", "-", "n5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n7", "=", 
   RowBox[{"3", "-", "n4", "-", "n3", "-", "n5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n8", "=", 
   RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n9", "=", 
   RowBox[{"n3", "+", "n2", "+", "n5", "-", "1.5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n10", "=", 
   RowBox[{"n1", "+", "n4", "+", "n3", "-", "1.5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntJ", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5"}], "]"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.704216459924642*^9, 3.70421646103237*^9}, {
   3.704216531870514*^9, 3.704216548172261*^9}, {3.704217812872986*^9, 
   3.7042179370347557`*^9}, {3.7042179783265543`*^9, 3.704217978584787*^9}, 
   3.70421813886483*^9, {3.704218339930471*^9, 3.704218340113203*^9}, {
   3.7042202967629967`*^9, 3.704220361940461*^9}, {3.7042679635867233`*^9, 
   3.704268046893457*^9}, 3.70428924690044*^9, {3.7042894142430696`*^9, 
   3.7042894631364927`*^9}, {3.70428949758661*^9, 3.704289530152792*^9}, {
   3.704289599768434*^9, 3.70428961895409*^9}, {3.7042896624105988`*^9, 
   3.704289714184442*^9}, {3.7042898072237797`*^9, 3.7042898976998453`*^9}, {
   3.704290939101447*^9, 3.70429096084864*^9}, 3.704290991096676*^9, {
   3.7058661751568317`*^9, 3.705866234898264*^9}, {3.705866299750472*^9, 
   3.7058663323966503`*^9}, {3.705866376178244*^9, 3.705866415002974*^9}, {
   3.7058664553106327`*^9, 3.7058664599829607`*^9}, {3.7059321311818047`*^9, 
   3.705932164216668*^9}, {3.705932280070085*^9, 3.705932314317506*^9}, {
   3.7059370176879473`*^9, 3.705937017789504*^9}, 3.7079417081188726`*^9, {
   3.707941749428051*^9, 3.7079417503072157`*^9}, {3.708823265367641*^9, 
   3.708823279890641*^9}, {3.708823384980837*^9, 3.708823385386231*^9}, {
   3.708823416736315*^9, 3.708823416827676*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.26976699999999997903188386771944351494`5.451588735581963", ",", 
   RowBox[{"0.0009752912244657176`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00030106785943019695`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.704217866926297*^9, 3.704217937753943*^9, 3.704217984482733*^9, 
   3.704218139465971*^9, 3.704218340598138*^9, {3.704220300848761*^9, 
   3.704220364016287*^9}, {3.704267973660411*^9, 3.704268049687784*^9}, 
   3.704268229227028*^9, 3.704289251360249*^9, {3.7042893934515247`*^9, 
   3.7042895307512817`*^9}, {3.704289600505042*^9, 3.7042896195319843`*^9}, {
   3.704289665482933*^9, 3.7042897146959953`*^9}, {3.7042898011489267`*^9, 
   3.70428989843232*^9}, {3.704290939877058*^9, 3.7042909919551563`*^9}, 
   3.705865384299288*^9, 3.705866076669331*^9, {3.705866180477291*^9, 
   3.705866235689001*^9}, {3.7058662810945387`*^9, 3.705866305460804*^9}, {
   3.705866348472681*^9, 3.705866416243824*^9}, 3.705866461454558*^9, {
   3.705932132903681*^9, 3.705932165036047*^9}, {3.7059322818428926`*^9, 
   3.705932314962776*^9}, 3.7059370183684187`*^9, 3.706378035052223*^9, {
   3.706378728209503*^9, 3.706378758957252*^9}, 3.706378891734894*^9, 
   3.706524467869164*^9, 3.707940853021559*^9, 3.7079416055355463`*^9, 
   3.707941660896261*^9, 3.707941709120164*^9, 3.707941752530669*^9, 
   3.7079420250850697`*^9, {3.708823252798327*^9, 3.7088232808240633`*^9}, 
   3.7088233862011337`*^9, 3.708823424222522*^9, 3.7128277815283937`*^9, 
   3.712849756014254*^9, 3.7128500469680157`*^9, 3.712850534695713*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n4", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n4"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n5", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n5"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n6", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n6"}], "]"}]]}], ")"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"IntJ", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n4"}], ",", 
     RowBox[{"1.5", "-", "n5"}], ",", 
     RowBox[{"1.5", "-", "n6"}], ",", 
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n2"}]}], "]"}]}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.707941014508423*^9, 3.707941038696282*^9}, {
  3.707941730357256*^9, 3.707941733972991*^9}, {3.712850544195766*^9, 
  3.7128505465816307`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.23675099999999998923172483955568168312`5.394891735352251", ",", 
   RowBox[{"0.0009752854931185755`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00030113131342654443`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.707941020554525*^9, 3.7079410393743973`*^9}, {
   3.7079417151001997`*^9, 3.70794175614758*^9}, 3.70794204573166*^9, {
   3.708823255202017*^9, 3.7088232821922398`*^9}, 3.708823387762699*^9, 
   3.7088234253566227`*^9, 3.712827783646731*^9, 3.712849758366592*^9, 
   3.712850048284686*^9, {3.712850536095002*^9, 3.712850547599546*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n4", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n4"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n5", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n5"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n6", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n6"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n7", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n7"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n8", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n8"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n9", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n9"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n10", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n10"}], "]"}]]}], ")"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"IntJ", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n2"}], ",", 
     RowBox[{"1.5", "-", "n3"}], ",", 
     RowBox[{"1.5", "-", "n4"}], ",", 
     RowBox[{"1.5", "-", "n5"}]}], "]"}]}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.707941511327976*^9, 3.707941519903139*^9}, {
  3.707941741012307*^9, 3.70794174514977*^9}, {3.708823330327327*^9, 
  3.708823347218527*^9}, {3.7088339978264637`*^9, 3.708834029394903*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.24508399999999999629984870352927828208`5.409914873089334", ",", 
   RowBox[{"0.0009752934655789091`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.000301053445978182`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.707941520570394*^9, {3.707941719702757*^9, 3.7079417569806433`*^9}, 
   3.70794204659925*^9, 3.70882325923813*^9, {3.708823313918762*^9, 
   3.7088233479241247`*^9}, 3.708823392663321*^9, 3.708823426888454*^9, {
   3.7088340020099573`*^9, 3.708834030122776*^9}, 3.7128277857085342`*^9, 
   3.712849760394391*^9, 3.712850049432966*^9, 3.7128505369427853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n8", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n8"}], "]"}]]}], ")"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"IntJ", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n2"}], ",", 
     RowBox[{"1.5", "-", "n3"}], ",", "n10", ",", "n9"}], "]"}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.707943631395693*^9, 3.7079437257794027`*^9}, {
  3.708824301665523*^9, 3.708824321499567*^9}, {3.7088276378221416`*^9, 
  3.70882763845627*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25577800000000000535393951395235490054`5.42846310045318", ",", 
   RowBox[{"0.0009752912244789707`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00030106785942504786`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7079436323741827`*^9, 3.7079437265531597`*^9}, {
   3.7088233781333513`*^9, 3.7088233978364687`*^9}, 3.708823428284155*^9, {
   3.7088243125956078`*^9, 3.708824322314415*^9}, 3.7128277872287693`*^9, 
   3.712849761686027*^9, 3.712850050558028*^9, 3.712850537831543*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"IntJ", "[", 
   RowBox[{"n2", ",", "n1", ",", "n8", ",", "n10", ",", "n9"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.708827651335191*^9, 3.708827674548675*^9}, {
  3.7088277128794537`*^9, 3.708827714514638*^9}, {3.708827854769188*^9, 
  3.708827941076721*^9}, {3.708831538097672*^9, 3.708831580524444*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.24490100000000000757260920636326773092`5.409590471755074", ",", 
   RowBox[{"0.0009752912244716244`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0003010678594305874`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.708827657994112*^9, 3.708827675645646*^9}, 
   3.7088277153879547`*^9, {3.708827856220454*^9, 3.708827870053657*^9}, 
   3.708827909886373*^9, 3.708827942109851*^9, {3.708831539181439*^9, 
   3.708831581056651*^9}, 3.712827788788268*^9, 3.712849762830124*^9, 
   3.712850052902049*^9, 3.712850538775126*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n8", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n8"}], "]"}]]}], ")"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"IntJ", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n2"}], ",", 
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n8"}], ",", "n4", ",", "n5"}], "]"}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.708824434093361*^9, 3.7088245264515142`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.24403400000000000091837648596992949024`5.408050251846635", ",", 
   RowBox[{"0.0009752912244614805`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00030106785942025157`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7088244315628033`*^9, 3.708824527461549*^9}, 
   3.712827790145274*^9, 3.7128497639819098`*^9, 3.712850054332798*^9, 
   3.7128505517716017`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nlow", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nhigh", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n1", "=", "0.324"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n2", "=", 
   RowBox[{"nbias", "-", 
    RowBox[{"1.3", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n3", "=", 
   RowBox[{"nbias", "-", "0", "+", 
    RowBox[{"2.4", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n4", "=", 
   RowBox[{"nbias", "+", "0", "+", 
    RowBox[{"2.6", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n5", "=", "0.267"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n6", "=", 
   RowBox[{"4.5", "-", "n1", "-", "n2", "-", "n3", "-", "n4", "-", "n5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n7", "=", 
   RowBox[{"3", "-", "n4", "-", "n3", "-", "n5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n8", "=", 
   RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n9", "=", 
   RowBox[{"n3", "+", "n2", "+", "n5", "-", "1.5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n10", "=", 
   RowBox[{"n1", "+", "n4", "+", "n3", "-", "1.5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntJ", "[", 
   RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5"}], "]"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.704216459924642*^9, 3.70421646103237*^9}, {
   3.704216531870514*^9, 3.704216548172261*^9}, {3.704217812872986*^9, 
   3.7042179370347557`*^9}, {3.7042179783265543`*^9, 3.704217978584787*^9}, 
   3.70421813886483*^9, {3.704218339930471*^9, 3.704218340113203*^9}, {
   3.7042202967629967`*^9, 3.704220361940461*^9}, {3.7042679635867233`*^9, 
   3.704268046893457*^9}, 3.70428924690044*^9, {3.7042894142430696`*^9, 
   3.7042894631364927`*^9}, {3.70428949758661*^9, 3.704289530152792*^9}, {
   3.704289599768434*^9, 3.70428961895409*^9}, {3.7042896624105988`*^9, 
   3.704289714184442*^9}, {3.7042898072237797`*^9, 3.7042898976998453`*^9}, {
   3.704290939101447*^9, 3.70429096084864*^9}, 3.704290991096676*^9, {
   3.7058661751568317`*^9, 3.705866234898264*^9}, {3.705866299750472*^9, 
   3.7058663323966503`*^9}, {3.705866376178244*^9, 3.705866415002974*^9}, {
   3.7058664553106327`*^9, 3.7058664599829607`*^9}, {3.7059321311818047`*^9, 
   3.705932164216668*^9}, {3.705932280070085*^9, 3.705932314317506*^9}, {
   3.7059370176879473`*^9, 3.705937017789504*^9}, 3.7079417081188726`*^9, {
   3.707941749428051*^9, 3.7079417503072157`*^9}, {3.708447034990118*^9, 
   3.708447046763838*^9}, 3.7084472012956343`*^9, 3.70844726105564*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.10667400000000000492850205091599491425`5.048658493599185", ",", 
   RowBox[{"0.000011035047368093526`", "\[VeryThinSpace]", "+", 
    RowBox[{"5.383524606427883`*^-6", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.704217866926297*^9, 3.704217937753943*^9, 3.704217984482733*^9, 
   3.704218139465971*^9, 3.704218340598138*^9, {3.704220300848761*^9, 
   3.704220364016287*^9}, {3.704267973660411*^9, 3.704268049687784*^9}, 
   3.704268229227028*^9, 3.704289251360249*^9, {3.7042893934515247`*^9, 
   3.7042895307512817`*^9}, {3.704289600505042*^9, 3.7042896195319843`*^9}, {
   3.704289665482933*^9, 3.7042897146959953`*^9}, {3.7042898011489267`*^9, 
   3.70428989843232*^9}, {3.704290939877058*^9, 3.7042909919551563`*^9}, 
   3.705865384299288*^9, 3.705866076669331*^9, {3.705866180477291*^9, 
   3.705866235689001*^9}, {3.7058662810945387`*^9, 3.705866305460804*^9}, {
   3.705866348472681*^9, 3.705866416243824*^9}, 3.705866461454558*^9, {
   3.705932132903681*^9, 3.705932165036047*^9}, {3.7059322818428926`*^9, 
   3.705932314962776*^9}, 3.7059370183684187`*^9, 3.706378035052223*^9, {
   3.706378728209503*^9, 3.706378758957252*^9}, 3.706378891734894*^9, 
   3.706524467869164*^9, 3.707940853021559*^9, 3.7079416055355463`*^9, 
   3.707941660896261*^9, 3.707941709120164*^9, 3.707941752530669*^9, 
   3.7079420250850697`*^9, 3.708447048674551*^9, 3.708447202755982*^9, 
   3.708447277059843*^9, 3.7128277917288446`*^9, 3.712849776231064*^9, 
   3.712850056343417*^9, 3.712850552965283*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n4", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n4"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n5", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n5"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n6", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n6"}], "]"}]]}], 
     RowBox[{"(*", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", "n7", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n7"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n8", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n8"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n9", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n9"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n10", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n10"}], "]"}]]}], "*)"}], ")"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"IntJ", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n4"}], ",", 
     RowBox[{"1.5", "-", "n5"}], ",", 
     RowBox[{"1.5", "-", "n6"}], ",", 
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n2"}]}], "]"}]}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.707941014508423*^9, 3.707941038696282*^9}, {
  3.707941730357256*^9, 3.707941733972991*^9}, {3.7084471886960382`*^9, 
  3.708447193661997*^9}, {3.70844726558323*^9, 3.708447273918063*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.09776500000000000467625937972115934826`5.01078331788924", ",", 
   RowBox[{"0.000011035805205480348`", "\[VeryThinSpace]", "+", 
    RowBox[{"5.3844626001731925`*^-6", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.707941020554525*^9, 3.7079410393743973`*^9}, {
   3.7079417151001997`*^9, 3.70794175614758*^9}, 3.70794204573166*^9, 
   3.708447050024184*^9, {3.70844719431593*^9, 3.708447204522099*^9}, {
   3.7084472745219*^9, 3.708447278075616*^9}, 3.7128277935822077`*^9, 
   3.712849777499295*^9, 3.712850058039845*^9, 3.7128505543060503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n4", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n4"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n5", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n5"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n6", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n6"}], "]"}]]}], 
     RowBox[{"(*", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", "n7", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n7"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n8", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n8"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n9", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n9"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n10", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n10"}], "]"}]]}], "*)"}], ")"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"IntJ", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n2"}], ",", 
     RowBox[{"1.5", "-", "n6"}], ",", 
     RowBox[{"1.5", "-", "n4"}], ",", 
     RowBox[{"1.5", "-", "n5"}]}], "]"}]}], "//", "AbsoluteTiming"}]], "Input",\

 CellChangeTimes->{{3.707941511327976*^9, 3.707941519903139*^9}, {
  3.707941741012307*^9, 3.70794174514977*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.08336999999999999966249220051395241171`4.941609714776658", ",", 
   RowBox[{"0.00001102531675006919`", "\[VeryThinSpace]", "+", 
    RowBox[{"5.380948676384556`*^-6", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.707941520570394*^9, {3.707941719702757*^9, 3.7079417569806433`*^9}, 
   3.70794204659925*^9, 3.708447051006288*^9, 3.7084472789416513`*^9, 
   3.712827797322929*^9, 3.7128497786088257`*^9, 3.7128500591556396`*^9, 
   3.712850555195332*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", "n1", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n1"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n2", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n2"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", "n3", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "n3"}], "]"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "-", "n1", "-", "n2", "-", "n3"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1.5", "-", "3", "+", "n1", "+", "n2", "+", "n3"}], "]"}]]}], 
     
     RowBox[{"(*", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", "n7", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n7"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n8", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n8"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n9", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n9"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", "n10", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1.5", "-", "n10"}], "]"}]]}], "*)"}], ")"}], 
    RowBox[{"-", "1"}]], 
   RowBox[{"IntJ", "[", 
    RowBox[{
     RowBox[{"1.5", "-", "n1"}], ",", 
     RowBox[{"1.5", "-", "n2"}], ",", 
     RowBox[{"1.5", "-", "n3"}], ",", "n10", ",", "n9"}], "]"}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.707943631395693*^9, 3.7079437257794027`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.10032399999999999651301152425730833784`5.022004752787954", ",", 
   RowBox[{"0.000011035047368203273`", "\[VeryThinSpace]", "+", 
    RowBox[{"5.383524606419021`*^-6", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7079436323741827`*^9, 3.7079437265531597`*^9}, 
   3.708447051926694*^9, 3.7084472797613688`*^9, 3.7128278011373253`*^9, 
   3.712849780121944*^9, 3.7128500635713263`*^9, 3.7128505561837254`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1439, 776},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 343, 6, 36, "Input"],
Cell[925, 30, 913, 13, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1875, 48, 725, 10, 54, "Subsection"],
Cell[2603, 60, 2031, 57, 200, "Input"],
Cell[4637, 119, 1187, 28, 78, "Input"],
Cell[5827, 149, 1096, 25, 42, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6960, 179, 796, 11, 54, "Subsection"],
Cell[7759, 192, 610, 19, 78, "Input"],
Cell[8372, 213, 5411, 155, 317, "Input"],
Cell[13786, 370, 3184, 89, 141, "Input"],
Cell[16973, 461, 3164, 102, 237, "Input"],
Cell[20140, 565, 2210, 65, 211, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22387, 635, 799, 11, 54, "Subsection"],
Cell[23189, 648, 1589, 42, 193, "Input"],
Cell[24781, 692, 5822, 154, 413, "Input"],
Cell[30606, 848, 13156, 190, 143, "Input"],
Cell[43765, 1040, 986, 29, 42, "Input"],
Cell[44754, 1071, 1059, 30, 42, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45850, 1106, 789, 12, 54, "Subsection"],
Cell[46642, 1120, 1141, 33, 63, "Input"],
Cell[CellGroupData[{
Cell[47808, 1157, 193, 2, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[48026, 1163, 924, 21, 63, "Input"],
Cell[48953, 1186, 711, 11, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49701, 1202, 726, 19, 63, "Input"],
Cell[50430, 1223, 447, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50914, 1235, 693, 19, 66, "Input"],
Cell[51610, 1256, 220, 3, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51867, 1264, 666, 17, 63, "Input"],
Cell[52536, 1283, 368, 5, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52953, 1294, 120, 2, 43, "Subsubsection"],
Cell[53076, 1298, 4260, 108, 95, "Input"],
Cell[57339, 1408, 1325, 30, 62, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58701, 1443, 96, 1, 43, "Subsubsection"],
Cell[58800, 1446, 3664, 100, 100, "Input"],
Cell[62467, 1548, 2496, 68, 132, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65000, 1621, 143, 2, 43, "Subsubsection"],
Cell[65146, 1625, 4429, 111, 116, "Input"],
Cell[69578, 1738, 1348, 29, 62, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70963, 1772, 149, 2, 43, "Subsubsection"],
Cell[71115, 1776, 3302, 94, 95, "Input"],
Cell[74420, 1872, 1380, 39, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75837, 1916, 147, 2, 43, "Subsubsection"],
Cell[75987, 1920, 3409, 97, 95, "Input"],
Cell[79399, 2019, 1777, 49, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81213, 2073, 200, 3, 43, "Subsubsection"],
Cell[81416, 2078, 1150, 29, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82603, 2112, 246, 3, 43, "Subsubsection"],
Cell[82852, 2117, 4136, 105, 150, "Input"],
Cell[86991, 2224, 1387, 35, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88415, 2264, 246, 3, 43, "Subsubsection"],
Cell[88664, 2269, 3360, 95, 155, "Input"],
Cell[92027, 2366, 1726, 46, 73, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93802, 2418, 757, 10, 54, "Subsection"],
Cell[94562, 2430, 1154, 23, 102, "Input"],
Cell[CellGroupData[{
Cell[95741, 2457, 11194, 171, 107, "Input"],
Cell[106938, 2630, 1282, 18, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108257, 2653, 601, 15, 78, "Input"],
Cell[108861, 2670, 3769, 54, 35, "Output"]
}, Open  ]],
Cell[112645, 2727, 1560, 37, 63, "Input"],
Cell[114208, 2766, 8984, 217, 243, "Input"],
Cell[CellGroupData[{
Cell[123217, 2987, 1413, 19, 43, "Subsubsection"],
Cell[124633, 3008, 5242, 98, 115, "Input"],
Cell[129878, 3108, 3829, 79, 115, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133756, 3193, 856, 11, 54, "Subsection"],
Cell[134615, 3206, 1130, 23, 102, "Input"],
Cell[CellGroupData[{
Cell[135770, 3233, 10092, 157, 109, "Input"],
Cell[145865, 3392, 371, 6, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146273, 3403, 597, 15, 78, "Input"],
Cell[146873, 3420, 2892, 42, 35, "Output"]
}, Open  ]],
Cell[149780, 3465, 1560, 37, 63, "Input"],
Cell[151343, 3504, 8846, 215, 244, "Input"],
Cell[CellGroupData[{
Cell[160214, 3723, 1413, 19, 43, "Subsubsection"],
Cell[161630, 3744, 5096, 96, 115, "Input"],
Cell[166729, 3842, 3799, 78, 115, "Input"],
Cell[170531, 3922, 4293, 87, 141, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174873, 4015, 731, 10, 54, "Subsection"],
Cell[175607, 4027, 1080, 22, 102, "Input"],
Cell[CellGroupData[{
Cell[176712, 4053, 8864, 139, 109, "Input"],
Cell[185579, 4194, 2552, 35, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188168, 4234, 599, 15, 78, "Input"],
Cell[188770, 4251, 1759, 27, 35, "Output"]
}, Open  ]],
Cell[190544, 4281, 1560, 37, 63, "Input"],
Cell[192107, 4320, 16026, 420, 611, "Input"],
Cell[208136, 4742, 4880, 128, 180, "Input"],
Cell[CellGroupData[{
Cell[213041, 4874, 1413, 19, 43, "Subsubsection"],
Cell[214457, 4895, 4809, 92, 117, "Input"],
Cell[219269, 4989, 2249, 58, 143, "Input"],
Cell[221521, 5049, 2488, 61, 143, "Input"],
Cell[224012, 5112, 3064, 68, 143, "Input"],
Cell[227079, 5182, 2398, 59, 143, "Input"],
Cell[229480, 5243, 2472, 60, 143, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[232001, 5309, 899, 12, 54, "Subsection"],
Cell[CellGroupData[{
Cell[232925, 5325, 1399, 18, 43, "Subsubsection"],
Cell[234327, 5345, 337, 7, 57, "Input"],
Cell[234667, 5354, 6704, 172, 560, "Input"],
Cell[241374, 5528, 3411, 83, 500, "Input"],
Cell[244788, 5613, 10177, 243, 666, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255002, 5861, 1106, 15, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[256133, 5880, 4479, 96, 117, "Input"],
Cell[260615, 5978, 3291, 48, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263943, 6031, 2586, 75, 288, "Input"],
Cell[266532, 6108, 921, 15, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267490, 6128, 762, 16, 42, "Input"],
Cell[268255, 6146, 1442, 22, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269734, 6173, 4368, 93, 117, "Input"],
Cell[274105, 6268, 3215, 46, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277357, 6319, 759, 14, 42, "Input"],
Cell[278119, 6335, 1269, 21, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[279437, 6362, 1116, 15, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[280578, 6381, 2757, 72, 284, "Input"],
Cell[283338, 6455, 777, 12, 35, "Output"],
Cell[284118, 6469, 780, 12, 35, "Output"],
Cell[284901, 6483, 778, 12, 35, "Output"]
}, Open  ]],
Cell[285694, 6498, 3124, 86, 153, "Input"],
Cell[CellGroupData[{
Cell[288843, 6588, 4772, 88, 291, "Input"],
Cell[293618, 6678, 954, 15, 35, "Output"],
Cell[294575, 6695, 962, 16, 35, "Output"],
Cell[295540, 6713, 958, 15, 35, "Output"],
Cell[296501, 6730, 964, 16, 35, "Output"],
Cell[297468, 6748, 957, 15, 35, "Output"],
Cell[298428, 6765, 961, 16, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299426, 6786, 5004, 129, 368, "Input"],
Cell[304433, 6917, 1657, 27, 35, "Output"],
Cell[306093, 6946, 1657, 27, 35, "Output"],
Cell[307753, 6975, 1660, 27, 35, "Output"],
Cell[309416, 7004, 1656, 26, 35, "Output"],
Cell[311075, 7032, 1655, 26, 35, "Output"],
Cell[312733, 7060, 1658, 27, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314428, 7092, 5477, 158, 357, "Input"],
Cell[319908, 7252, 906, 14, 35, "Output"],
Cell[320817, 7268, 787, 11, 35, "Output"],
Cell[321607, 7281, 789, 11, 35, "Output"],
Cell[322399, 7294, 787, 11, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323223, 7310, 1627, 53, 57, "Input"],
Cell[324853, 7365, 2585, 64, 151, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327475, 7434, 3535, 99, 325, "Input"],
Cell[331013, 7535, 301, 5, 35, "Output"],
Cell[331317, 7542, 300, 5, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[331666, 7553, 1047, 14, 43, "Subsubsection"],
Cell[332716, 7569, 2583, 77, 129, "Input"],
Cell[335302, 7648, 3915, 99, 183, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339266, 7753, 1096, 16, 54, "Subsection"],
Cell[CellGroupData[{
Cell[340387, 7773, 104, 1, 43, "Subsubsection"],
Cell[340494, 7776, 147, 3, 36, "Input"],
Cell[340644, 7781, 5207, 130, 201, "Input"],
Cell[345854, 7913, 4872, 121, 372, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350763, 8039, 1188, 16, 43, "Subsubsection"],
Cell[351954, 8057, 15716, 421, 1209, "Input"],
Cell[367673, 8480, 1767, 49, 88, "Input"],
Cell[CellGroupData[{
Cell[369465, 8533, 239, 4, 36, "Input"],
Cell[369707, 8539, 899, 13, 35, "Output"]
}, Open  ]],
Cell[370621, 8555, 10568, 277, 847, "Input"],
Cell[CellGroupData[{
Cell[381214, 8836, 64, 1, 36, "Input"],
Cell[381281, 8839, 904, 13, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382222, 8857, 1198, 31, 42, "Input"],
Cell[383423, 8890, 1237, 17, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[384709, 8913, 1237, 17, 43, "Subsubsection"],
Cell[385949, 8932, 6352, 163, 327, "Input"],
Cell[392304, 9097, 1458, 36, 91, "Input"],
Cell[393765, 9135, 1951, 57, 135, "Input"],
Cell[395719, 9194, 6861, 173, 546, "Input"],
Cell[CellGroupData[{
Cell[402605, 9371, 1118, 29, 42, "Input"],
Cell[403726, 9402, 879, 12, 35, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[404666, 9421, 1185, 16, 54, "Subsection"],
Cell[405854, 9439, 3133, 92, 146, "Input"],
Cell[408990, 9533, 773, 24, 36, "Input"],
Cell[409766, 9559, 1164, 27, 123, "Input"],
Cell[CellGroupData[{
Cell[410955, 9590, 525, 13, 60, "Input"],
Cell[411483, 9605, 282, 4, 35, "Output"]
}, Open  ]],
Cell[411780, 9612, 860, 28, 63, "Input"],
Cell[412643, 9642, 962, 29, 42, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413642, 9676, 1249, 16, 54, "Subsection"],
Cell[414894, 9694, 501, 9, 57, "Input"],
Cell[CellGroupData[{
Cell[415420, 9707, 12002, 182, 109, "Input"],
Cell[427425, 9891, 4476, 61, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431938, 9957, 597, 15, 78, "Input"],
Cell[432538, 9974, 3607, 52, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436182, 10031, 4511, 104, 184, "Input"],
Cell[440696, 10137, 2018, 31, 35, "Output"]
}, Open  ]],
Cell[442729, 10171, 1544, 43, 136, "Input"],
Cell[444276, 10216, 3560, 75, 170, "Input"],
Cell[CellGroupData[{
Cell[447861, 10295, 3767, 87, 144, "Input"],
Cell[451631, 10384, 5112, 75, 35, "Output"]
}, Open  ]],
Cell[456758, 10462, 2601, 70, 178, "Input"],
Cell[459362, 10534, 2421, 60, 170, "Input"],
Cell[CellGroupData[{
Cell[461808, 10598, 6821, 170, 291, "Input"],
Cell[468632, 10770, 485, 9, 35, "Output"]
}, Open  ]],
Cell[469132, 10782, 2495, 61, 170, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471664, 10848, 810, 11, 54, "Subsection"],
Cell[CellGroupData[{
Cell[472499, 10863, 1504, 20, 43, "Subsubsection"],
Cell[474006, 10885, 450, 10, 57, "Input"],
Cell[474459, 10897, 3446, 83, 500, "Input"],
Cell[477908, 10982, 3935, 97, 521, "Input"],
Cell[481846, 11081, 5130, 117, 573, "Input"],
Cell[486979, 11200, 9145, 208, 745, "Input"],
Cell[496127, 11410, 6146, 140, 232, "Input"],
Cell[CellGroupData[{
Cell[502298, 11554, 1079, 23, 36, "Input"],
Cell[503380, 11579, 4989, 71, 35, "Output"]
}, Open  ]],
Cell[508384, 11653, 3776, 108, 219, "Input"],
Cell[512163, 11763, 9679, 180, 141, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521879, 11948, 1518, 20, 43, "Subsubsection"],
Cell[523400, 11970, 968, 28, 141, "Input"],
Cell[524371, 12000, 1484, 23, 57, "Input"],
Cell[CellGroupData[{
Cell[525880, 12027, 1181, 29, 183, "Input"],
Cell[527064, 12058, 1023, 15, 35, "Output"],
Cell[528090, 12075, 1022, 15, 35, "Output"],
Cell[529115, 12092, 1023, 15, 35, "Output"],
Cell[530141, 12109, 1022, 15, 35, "Output"],
Cell[531166, 12126, 1025, 15, 35, "Output"],
Cell[532194, 12143, 1022, 15, 35, "Output"],
Cell[533219, 12160, 1023, 15, 35, "Output"]
}, Open  ]],
Cell[534257, 12178, 1145, 24, 120, "Input"],
Cell[CellGroupData[{
Cell[535427, 12206, 1597, 29, 84, "Input"],
Cell[537027, 12237, 2339, 34, 35, "Output"]
}, Open  ]],
Cell[539381, 12274, 181, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[539587, 12282, 1372, 37, 57, "Input"],
Cell[540962, 12321, 1509, 24, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542508, 12350, 1385, 35, 57, "Input"],
Cell[543896, 12387, 747, 12, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[544680, 12404, 1259, 36, 57, "Input"],
Cell[545942, 12442, 1190, 19, 42, "Output"]
}, Open  ]],
Cell[547147, 12464, 141, 3, 35, "Input"],
Cell[CellGroupData[{
Cell[547313, 12471, 2814, 64, 288, "Input"],
Cell[550130, 12537, 1593, 24, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551760, 12566, 1384, 41, 86, "Input"],
Cell[553147, 12609, 615, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[553799, 12624, 1979, 57, 114, "Input"],
Cell[555781, 12683, 638, 11, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556456, 12699, 1057, 31, 62, "Input"],
Cell[557516, 12732, 548, 9, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558101, 12746, 369, 7, 36, "Input"],
Cell[558473, 12755, 586, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559096, 12770, 957, 29, 62, "Input"],
Cell[560056, 12801, 425, 8, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560518, 12814, 2706, 61, 288, "Input"],
Cell[563227, 12877, 1564, 24, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564828, 12906, 2040, 59, 114, "Input"],
Cell[566871, 12967, 613, 10, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567521, 12982, 1943, 58, 114, "Input"],
Cell[569467, 13042, 521, 10, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570025, 13057, 1658, 49, 86, "Input"],
Cell[571686, 13108, 476, 8, 42, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


